Timing Sensitivity in Actuated Traffic Signal Control: A simulation study on one urban network

A comparison between adaptive and fixed-time traffic signals can change when only their timing settings change. We examine this sensitivity in 240 simulation runs on one OpenStreetMap-derived urban network, using eight configurations, three arrival rates and ten paired demand seeds. The experiment varies the maximum green of presence-based actuation, retimes the fixed baseline, and includes a discharge-based phase-termination rule. The endpoint is finite-window time spent per offered trip, including entry waiting and penalties for removed or abandoned trips. At the highest tested load, actuation with a maximum green of twice the planned split has a mean endpoint 57.4 per cent above the original fixed plan. Reducing that multiplier to 1.25 puts it 70.7 per cent below the same plan. Against the best of three tested fixed plans, discharge-based termination reduces the mean endpoint by 14.8, 15.8 and 18.3 per cent across the three loads. Both timing sweeps favour their shortest tested setting, so neither identifies an optimum. This exploratory study uses synthetic demand, negligible start-up lost time and physical removal of persistently stationary vehicles. The results support testing timing sensitivity before attributing performance to a controller family; they do not establish a setting for real-world deployment.

==> anc/README.txt <==
Ancillary files for "Timing Sensitivity in Actuated Traffic Signal Control"
=========================================================================================================

The narrowed manuscript analyses the 240-run timing campaign. The older
main-campaign files are retained as background evidence, not additional runs
in the focused analysis. The saved campaigns are:
  Main: results/rush-hour/2026-08-01T15-02-38-357Z (720 runs)
  Follow-up: results/ceiling-and-retiming/2026-08-01T20-49-55-567Z (240 runs)
The timing campaign has eight configurations at three loads and ten seeds.
Across both campaigns there are 23 configurations. Ninety scenario-seed cells
repeat across campaigns; they are not independent replications.
The source is available at https://github.com/nitaiaharoni1/traffic-simulator.
Exact reproduction also requires matching source, dependencies, fixture and runtime.
A complete versioned archive of the original runtime and raw event data is not
included. The files below preserve the reported aggregate evidence.

runs-summary.csv and ceiling-runs-summary.csv
-------------------------------------------
One row per saved run: 720 main rows and 240 follow-up rows. Both have the same
columns. Seeds are 1 to 10; every run has 32400 seconds of warm-up and a
3600-second measurement window at a 0.1-second timestep.

  timeSpentPerOfferedTrip  Primary endpoint. Finite-window integral of road and
                          entry populations, plus remaining-window charges for
                          removals and entry abandonment, divided by offers.
  totalTimeSpentHours     The numerator of that endpoint in vehicle-hours.
  inSystemAtStart/Close   Road vehicles plus entry queue at each window boundary.
  servedShare            Window completions / window offers, not a cohort rate.
  delaySecondsPerTrip    Secondary road delay plus entry wait / offers. Losses
                          stop accruing this delay once abandoned or removed.
  delaySecondsPerVehicleKm  Road delay / distance driven by admitted vehicles.
  p95TripSeconds, meanTripSeconds  Censored: admitted and completed in the window.
  tripsCounted           Number of trips contributing to those censored summaries.
  tripsOffered           Schedule releases in the measurement window.
  completedTrips, tripsPerHour  All completions in the window, including carry-in.
  deniedNoRoute          Offers that had no route; zero in the main campaign.
  gaveUpAtKerb           Entry-queue abandonments in the window, after 300 seconds.
  deniedPerHour          No-route offers plus entry abandonments, per hour.
  abandonedPerHour       Physical removals after 400 stationary seconds, per hour.
  maxOutShare, gapOutShare  Fractions of terminated greens; not flow-weighted.
  meanGreenSeconds       Mean duration among recorded terminated greens.
  greensEnded            Count of recorded terminated greens.
  occupancyDriftSigmas   Warm-up diagnostic ignoring serial correlation. It must
                          not be interpreted as a valid stationarity test.
  offRouteFallbacks      Count of routing fallback events.
  stopsPerVehicleKm, meanNetworkSpeedKmh, vehicleKm, totalDelaySeconds,
  windowSeconds          As named, over the measurement window.

The primary endpoint omits losses before the measurement window and charges
nothing after it closes. Physical removals still alter traffic. Read removals,
initial/final population and completions alongside it. Numeric summaries are
rounded to four decimal places; inferential tables are computed from full records.

junctions-pooled.csv
-------------------
58429 rows, one per observed (load, configuration, junction) in the main campaign.
Totals are divided by all ten runs in that cell, including zero contribution
when a junction is absent in a run. Latitude and longitude are WGS84.
  delayVehicleHoursPerHour: road delay in vehicle-hours per measured hour.
  vehicleKmPerHour: distance attributed to the junction per measured hour.
  longWaitsPerHour: episodes exceeding 120 seconds without progress per hour.
Names retain their Hebrew spelling from OpenStreetMap. Delay is assigned to the
junction the vehicle approaches; it does not locate the cause of spillback.
Pooled values are exploratory and have no per-junction uncertainty intervals.

street-names.csv
----------------
Hebrew names and transliterations for the selected corridor table.

Regenerate from existing raw run directories, from the repository root:
  npx tsx scripts/paper-data.ts <main-dir> <followup-dir>
  npx tsx scripts/paper-junctions.ts <main-dir>
  npx tsx scripts/paper-appendix.ts <followup-dir>
The last command generates the focused manuscript appendix and timing figure.

These commands analyse saved records; they do not execute new simulations.


==> anc/ceiling-runs-summary.csv <==
strategy,arrivalsPerSecond,seed,occupancyDriftSigmas,timeSpentPerOfferedTrip,totalTimeSpentHours,delaySecondsPerTrip,servedShare,delaySecondsPerVehicleKm,maxOutShare,gapOutShare,meanGreenSeconds,greensEnded,p95TripSeconds,meanNetworkSpeedKmh,tripsPerHour,completedTrips,tripsOffered,stopsPerVehicleKm,meanTripSeconds,tripsCounted,deniedPerHour,deniedNoRoute,gaveUpAtKerb,abandonedPerHour,offRouteFallbacks,inSystemAtStart,inSystemAtClose,vehicleKm,totalDelaySeconds,windowSeconds
actuated-truncating,0.12,1,0.327,341.2066,40.2813,65.4414,0.9600,27.0218,0,0.9847,7.1078,22461,548.5000,25.8742,408.0000,408,425,1.7513,325.5679,380,4.0000,0,4,0,0,28,41,984.4004,26600.3067,3600.0000
actuated-max125,0.12,1,0.292,342.2614,40.4059,66.3398,0.9506,27.3982,0.0007,0.9993,7.1540,22373,536.7000,25.8049,404.0000,404,425,1.6903,326.3944,377,4.0000,0,4,0,0,27,44,985.0168,26987.7084,3600.0000
actuated,0.12,1,0.557,341.8772,40.3605,66.2291,0.9553,27.3607,0.0005,0.9995,7.1641,22353,559.9000,25.8156,406.0000,406,425,1.6512,325.8217,378,4.0000,0,4,0,0,28,43,984.1581,26927.2580,3600.0000
actuated-max150,0.12,1,0.180,342.9958,40.4926,67.0372,0.9576,27.6916,0.0005,0.9995,7.1528,22369,545.4000,25.7506,407.0000,407,425,1.7246,326.8276,377,4.0000,0,4,0,0,30,44,985.1498,27280.4125,3600.0000
actuated-max300,0.12,1,0.692,343.0231,40.4958,68.3736,0.9553,28.4221,0.0004,0.9996,7.1759,22332,556.2000,25.6102,406.0000,406,425,1.6502,326.5604,376,4.0000,0,4,0,0,30,45,979.8738,27850.0723,3600.0000
fixed-green40,0.12,1,1.037,398.8238,47.0834,124.2763,0.9459,52.5866,0,0,0,0,627.8000,21.8645,402.0000,402,425,2.3077,382.9432,368,4.0000,0,4,0,0,34,53,980.2065,51545.7299,3600.0000
fixed-time,0.12,1,0.802,426.3647,50.3347,152.8813,0.9388,65.2788,0,0,0,0,690.9000,20.2994,399.0000,399,425,2.2640,411.7203,364,4.0000,0,4,0,0,35,57,976.1518,63722.0536,3600.0000
fixed-time,0.12,2,-1.622,561.6703,69.4287,212.0107,0.9348,88.1887,0,0,0,0,763.3000,17.9623,416.0000,416,445,2.3186,431.7933,358,7.0000,0,7,14.0000,0,64,72,1045.0234,92159.2678,3600.0000
fixed-green90,0.12,1,0.251,500.7346,59.1145,231.3405,0.9059,101.1950,0,0,0,0,844.4000,16.8709,385.0000,385,425,2.5678,479.3120,343,4.0000,0,4,0,0,42,78,959.5688,97103.5303,3600.0000
actuated-max150,0.12,2,-0.276,465.6602,57.5608,113.6501,0.9281,46.0727,0.0009,0.9991,7.1677,22348,572.7000,22.7471,413.0000,413,445,1.7805,335.5060,368,7.0000,0,7,14.0000,0,51,62,1051.9250,48464.9841,3600.0000
actuated,0.12,2,-0.074,474.5234,58.6564,121.0983,0.9416,48.9137,0.0011,0.9989,7.1967,22293,605.5000,22.3486,419.0000,419,445,1.8789,346.5290,373,7.0000,0,7,14.0000,0,52,57,1058.0681,51754.0597,3600.0000
fixed-green40,0.12,2,-1.123,523.3038,64.6862,172.1038,0.9348,70.6534,0,0,0,0,667.6000,19.6887,416.0000,416,445,2.3014,393.5315,365,7.0000,0,7,14.0000,0,57,65,1053.2737,74417.4121,3600.0000
actuated-max125,0.12,2,0.053,466.7301,57.6930,114.0346,0.9348,46.0448,0.0009,0.9991,7.1636,22358,563.8000,22.7501,416.0000,416,445,1.7832,337.1512,373,7.0000,0,7,14.0000,0,49,57,1055.9895,48622.8005,3600.0000
actuated-max300,0.12,2,-0.258,485.0151,59.9532,134.0049,0.9281,54.7716,0.0014,0.9986,7.2602,22186,646.7000,21.5600,413.0000,413,445,1.8879,357.8747,371,7.0000,0,7,14.0000,0,48,59,1049.8527,57502.1622,3600.0000
actuated-truncating,0.12,2,-0.075,463.2618,57.2643,110.1593,0.9258,44.3523,0,0.9821,7.1105,22447,544.6000,22.9993,412.0000,412,445,1.8170,334.3636,371,7.0000,0,7,14.0000,0,47,59,1057.2551,46891.7044,3600.0000
fixed-time,0.12,3,-0.112,437.7188,48.3922,154.1690,0.9899,63.6035,0,0,0,0,724.5000,20.5904,394.0000,394,398,2.1622,415.0728,349,3.0000,0,3,0,0,46,47,952.2676,60567.5731,3600.0000
fixed-green40,0.12,3,-0.223,408.3332,45.1435,125.3630,0.9925,51.6828,0,0,0,0,690.4000,22.0980,395.0000,395,398,2.2720,387.1986,351,3.0000,0,3,0,0,45,45,950.2555,49111.8698,3600.0000
fixed-green90,0.12,2,-1.829,687.0760,84.9302,339.0914,0.9101,142.7815,0,0,0,0,1108.8000,14.1137,405.0000,405,445,2.8368,545.5275,342,7.0000,0,7,14.0000,0,69,88,1041.3253,148681.9796,3600.0000
actuated-max125,0.12,3,-0.321,348.4927,38.5278,65.5870,0.9849,26.6686,0.0006,0.9994,7.1538,22380,566.1000,26.1039,392.0000,392,398,1.7244,330.4150,359,3.0000,0,3,0,0,34,37,949.8991,25332.4374,3600.0000
actuated,0.12,3,-0.046,352.8822,39.0131,69.0958,0.9950,28.0460,0.0006,0.9994,7.1643,22360,563.5000,25.8467,396.0000,396,398,1.7595,333.6033,359,3.0000,0,3,0,0,38,37,953.0994,26730.6096,3600.0000
actuated-max150,0.12,3,-0.185,352.2927,38.9479,69.2326,0.9824,28.1760,0.0006,0.9994,7.1548,22377,576.5000,25.8197,391.0000,391,398,1.7656,334.2788,359,3.0000,0,3,0,0,33,37,950.3623,26777.3695,3600.0000
actuated-truncating,0.12,3,0.024,348.2543,38.5014,65.9064,0.9774,26.8672,0,0.9853,7.1049,22463,578.6000,26.0657,389.0000,389,398,1.8040,330.4802,359,3.0000,0,3,0,0,31,37,947.8746,25466.7619,3600.0000
actuated-max300,0.12,3,-1.038,354.1475,39.1530,71.5713,0.9749,29.2328,0.0007,0.9993,7.1846,22322,584.0000,25.6186,388.0000,388,398,1.7104,334.0543,357,3.0000,0,3,0,0,32,39,948.3070,27721.6740,3600.0000
fixed-green90,0.12,3,0.481,551.9631,61.0226,266.1515,0.9849,109.4513,0,0,0,0,1037.0000,16.3057,392.0000,392,398,2.5846,510.7589,333,3.0000,0,3,0,0,60,63,959.5331,105022.1862,3600.0000
fixed-green40,0.12,4,0.500,411.5193,50.4111,130.7271,0.9909,52.6793,0,0,0,0,669.4000,21.8790,437.0000,437,441,2.2242,398.1895,390,1.0000,0,1,0,0,47,50,1088.4732,57339.9539,3600.0000
fixed-time,0.12,4,-0.290,467.5617,57.2763,186.6031,1.0045,75.2415,0,0,0,0,820.2000,19.2451,443.0000,443,441,2.5102,453.7028,386,1.0000,0,1,0,0,57,54,1089.5518,81979.4763,3600.0000
fixed-green90,0.12,4,-0.345,574.1277,70.3306,296.2960,0.9887,121.0845,0,0,0,0,1241.5000,15.4510,436.0000,436,441,2.6980,546.6834,374,1.0000,0,1,0,0,62,66,1076.3414,130328.2214,3600.0000
actuated,0.12,4,0.076,355.7401,43.5782,74.4184,0.9955,29.7970,0.0009,0.9991,7.1901,22312,616.1000,25.4199,439.0000,439,441,1.7160,343.0066,394,1.0000,0,1,0,0,45,46,1090.9312,32506.5053,3600.0000
actuated-max125,0.12,4,0.151,351.2871,43.0327,70.1458,0.9955,28.0702,0.0009,0.9991,7.1651,22354,584.1000,25.7457,439.0000,439,441,1.7353,339.4109,395,1.0000,0,1,0,0,44,45,1090.8592,30620.6162,3600.0000
actuated-max150,0.12,4,-0.049,349.9039,42.8632,69.0041,0.9909,27.6299,0.0007,0.9993,7.1692,22343,574.6000,25.8235,437.0000,437,441,1.6876,337.8236,394,1.0000,0,1,0,0,43,46,1089.7214,30108.8899,3600.0000
actuated-truncating,0.12,4,-0.050,349.6451,42.8315,68.7783,0.9932,27.5609,0,0.9825,7.1075,22461,574.9000,25.8310,438.0000,438,441,1.8498,337.2681,395,1.0000,0,1,0,0,43,45,1089.3135,30022.4113,3600.0000
actuated-max300,0.12,4,-0.101,366.5510,44.9025,84.9816,1,34.0418,0.0010,0.9990,7.2281,22235,669.3000,24.6825,441.0000,441,441,1.7747,355.1795,396,1.0000,0,1,0,0,45,44,1092.0440,37175.0890,3600.0000
fixed-green40,0.12,5,0.724,402.0252,47.3496,129.6191,0.9976,53.4154,0,0,0,0,660.4000,21.8627,423.0000,423,424,2.3793,382.4867,376,3.0000,0,3,0,0,47,45,1011.6288,54036.6002,3600.0000
fixed-time,0.12,5,0.577,427.7292,50.3770,156.9632,0.9906,65.2384,0,0,0,0,727.2000,20.4056,420.0000,420,424,2.2754,407.9118,373,3.0000,0,3,0,0,47,48,1005.9590,65627.1097,3600.0000
actuated,0.12,5,0.531,345.1403,40.6499,72.8398,0.9953,29.6547,0.0009,0.9991,7.1934,22304,581.2000,25.5435,422.0000,422,424,1.7449,328.6131,382,3.0000,0,3,0,0,40,39,1010.9273,29978.7592,3600.0000
fixed-green90,0.12,5,-0.953,540.2156,63.6254,257.9713,0.9929,105.8374,0,0,0,0,958.7000,16.5722,421.0000,421,424,2.6148,487.0421,359,4.0000,0,4,0,0,62,61,1020.7423,108032.7217,3600.0000
actuated-max125,0.12,5,0.625,337.8960,39.7966,65.5623,1.0024,26.5791,0.0009,0.9991,7.1669,22342,561.4000,26.1283,425.0000,425,424,1.7217,321.2966,385,3.0000,0,3,0,0,40,36,1011.7734,26892.0040,3600.0000
actuated-max150,0.12,5,0.664,339.4460,39.9792,67.3520,1,27.3636,0.0010,0.9990,7.1744,22334,565.8000,25.9687,424.0000,424,424,1.7193,323.9366,385,3.0000,0,3,0,0,39,36,1010.2892,27645.1644,3600.0000
actuated-truncating,0.12,5,0.588,335.0837,39.4654,62.6557,1.0024,25.3594,0,0.9839,7.1069,22458,564.3000,26.3521,425.0000,425,424,1.7713,319.1277,386,3.0000,0,3,0,0,39,35,1011.6825,25655.7069,3600.0000
actuated-max300,0.12,5,0.969,355.1686,41.8310,83.1503,0.9906,34.0089,0.0011,0.9989,7.2396,22219,617.2000,24.7791,420.0000,420,424,1.7328,338.8182,380,3.0000,0,3,0,0,40,41,1009.9079,34345.8279,3600.0000
fixed-time,0.12,6,0.567,440.0632,54.1522,162.8400,1.0429,66.3325,0,0,0,0,773.2000,20.1489,462.0000,462,443,2.3282,412.1234,398,1.0000,0,1,0,0,64,44,1077.6562,71483.6058,3600.0000
fixed-green40,0.12,6,0.000,401.6034,49.4195,124.9848,1.0564,50.9021,0,0,0,0,661.1000,22.0600,468.0000,468,443,2.1539,379.5572,407,1.0000,0,1,0,0,61,35,1075.7374,54757.2530,3600.0000
fixed-green90,0.12,6,2.433,510.4348,62.8118,231.2988,1.0451,93.9449,0,0,0,0,881.0000,17.4438,463.0000,463,443,2.4588,476.0354,390,1.0000,0,1,0,0,73,52,1084.2875,101863.2760,3600.0000
actuated,0.12,6,-0.349,347.4777,42.7591,71.4491,1.0384,28.9641,0.0005,0.9995,7.1669,22356,567.8000,25.4659,460.0000,460,443,1.7746,328.4868,410,1.0000,0,1,0,0,50,32,1072.3324,31059.1562,3600.0000
actuated-max125,0.12,6,0.317,344.0756,42.3404,68.0101,1.0429,27.5324,0.0004,0.9996,7.1463,22381,558.4000,25.7251,462.0000,462,443,1.7736,325.6852,412,1.0000,0,1,0,0,50,30,1072.4104,29525.9797,3600.0000
actuated-max150,0.12,6,-0.245,344.8115,42.4310,69.1964,1.0384,28.0704,0.0004,0.9996,7.1577,22371,562.3000,25.6325,460.0000,460,443,1.7723,326.9382,411,1.0000,0,1,0,0,49,31,1070.9431,30061.7850,3600.0000
actuated-max300,0.12,6,0.000,347.9158,42.8130,72.3270,1.0429,29.3698,0.0005,0.9995,7.1871,22324,575.5000,25.3968,462.0000,462,443,1.7716,329.5681,411,1.0000,0,1,0,0,51,31,1070.8028,31449.2576,3600.0000
actuated-truncating,0.12,6,0.144,341.9020,42.0729,66.0720,1.0339,26.7702,0,0.9835,7.1084,22454,554.1000,25.8635,458.0000,458,443,1.7651,323.6983,411,1.0000,0,1,0,0,47,31,1071.3495,28680.1996,3600.0000
fixed-time,0.12,7,0.155,469.8198,57.4224,171.0242,0.9932,68.7076,0,0,0,0,740.5000,19.8926,437.0000,437,440,2.3275,432.2869,381,5.0000,0,5,0,0,57,55,1072.8115,73710.2593,3600.0000
fixed-green40,0.12,7,0.270,433.6373,53.0001,135.5952,0.9932,54.3034,0,0,0,0,700.3000,21.6148,437.0000,437,440,2.3495,399.1114,387,5.0000,0,5,0,0,51,49,1070.0018,58104.6978,3600.0000
actuated-max125,0.12,7,0.688,371.2773,45.3783,73.1247,0.9955,28.6191,0.0008,0.9992,7.1632,22355,561.7000,25.5535,438.0000,438,440,1.7892,338.8844,392,5.0000,0,5,0,0,47,44,1070.3192,30631.5645,3600.0000
actuated,0.12,7,1.068,373.2845,45.6237,75.2930,0.9955,29.4762,0.0009,0.9991,7.1880,22315,572.7000,25.4116,438.0000,438,440,1.8059,341.3514,393,5.0000,0,5,0,0,46,43,1070.3565,31550.0319,3600.0000
fixed-green90,0.12,7,-0.619,554.9541,67.8277,256.5489,0.9864,104.0068,0,0,0,0,924.3000,16.6385,434.0000,434,440,2.5337,504.3062,369,5.0000,0,5,0,0,66,67,1070.3807,111326.8234,3600.0000
actuated-max150,0.12,7,0.841,371.3482,45.3870,73.7403,0.9886,28.9239,0.0010,0.9990,7.1768,22327,558.9000,25.5034,435.0000,435,440,1.7521,340.9013,394,5.0000,0,5,0,0,42,42,1068.4480,30903.6459,3600.0000
actuated-max300,0.12,7,1.667,393.8823,48.1412,96.1425,0.9841,38.1341,0.0013,0.9987,7.2717,22168,660.8000,23.9411,433.0000,433,440,1.8532,354.6541,386,5.0000,0,5,0,0,48,50,1068.9539,40763.6186,3600.0000
actuated-truncating,0.12,7,1.193,368.1414,44.9951,70.3283,0.9932,27.5055,0,0.9830,7.1093,22452,554.4000,25.7586,437.0000,437,440,1.8044,338.1924,395,5.0000,0,5,0,0,43,41,1069.0625,29405.0539,3600.0000
fixed-time,0.12,8,-1.124,421.8210,50.7357,158.4632,0.9492,67.5966,0,0,0,0,757.8000,20.1497,411.0000,411,433,2.2664,415.2164,371,2.0000,0,2,0,0,40,60,1005.1136,67942.2719,3600.0000
fixed-green40,0.12,8,-0.154,384.7206,46.2733,122.0115,0.9538,52.0165,0,0,0,0,655.9000,22.0902,413.0000,413,433,2.2080,381.3830,377,2.0000,0,2,0,0,36,54,1003.6213,52204.8781,3600.0000
fixed-green90,0.12,8,-3.309,502.7309,60.4674,236.4625,0.9538,100.2611,0,0,0,0,939.6000,17.0232,413.0000,413,433,2.5840,477.3162,359,2.0000,0,2,0,0,54,72,1015.1073,101775.7652,3600.0000
actuated-max125,0.12,8,-1.038,329.4009,39.6196,65.4815,0.9538,27.5278,0.0006,0.9994,7.1542,22371,553.5000,25.9929,413.0000,413,433,1.7110,326.0237,384,2.0000,0,2,0,0,29,47,1008.1627,27752.4708,3600.0000
actuated,0.12,8,-0.110,330.3804,39.7374,65.9843,0.9607,27.6853,0.0004,0.9996,7.1615,22357,558.1000,25.9609,416.0000,416,433,1.6962,327.2442,385,2.0000,0,2,0,0,31,46,1009.9047,27959.5144,3600.0000
actuated-max150,0.12,8,-0.735,330.1633,39.7113,66.5047,0.9561,27.9944,0.0005,0.9995,7.1660,22351,551.4000,25.9030,414.0000,414,433,1.7150,326.2633,384,2.0000,0,2,0,0,30,47,1007.0169,28190.8142,3600.0000
actuated-max300,0.12,8,-1.154,336.1245,40.4283,71.5386,0.9654,30.0168,0.0007,0.9993,7.1984,22292,566.5000,25.5438,418.0000,418,433,1.6989,330.5296,385,2.0000,0,2,0,0,33,46,1011.2583,30354.7210,3600.0000
actuated-truncating,0.12,8,-1.098,327.5952,39.4024,63.1904,0.9630,26.4776,0,0.9829,7.1080,22454,549.5000,26.1975,417.0000,417,433,1.7499,324.0376,386,2.0000,0,2,0,0,31,45,1010.3459,26751.5550,3600.0000
fixed-time,0.12,9,-1.412,448.6507,56.8291,169.6101,0.9561,69.7624,0,0,0,0,765.9000,19.7651,436.0000,436,456,2.3358,445.0874,388,2.0000,0,2,0,0,48,66,1096.8180,76516.6022,3600.0000
fixed-green40,0.12,9,-0.733,412.1485,52.2055,132.3440,0.9583,54.1985,0,0,0,0,707.4000,21.6057,437.0000,437,456,2.2957,406.6379,391,2.0000,0,2,0,0,46,63,1099.4556,59588.8662,3600.0000
actuated,0.12,9,-1.138,350.2487,44.3648,70.3482,0.9583,28.4640,0.0008,0.9992,7.1831,22319,593.9000,25.5583,437.0000,437,456,1.7252,344.5032,401,2.0000,0,2,0,0,36,53,1100.1761,31315.4665,3600.0000
fixed-green90,0.12,9,-2.664,518.0693,65.6221,237.8463,0.9715,97.8091,0,0,0,0,958.1000,17.1143,443.0000,443,456,2.4563,514.1398,384,2.0000,0,2,0,0,59,70,1100.0191,107591.9206,3600.0000
actuated-max125,0.12,9,-1.394,349.9193,44.3231,69.9047,0.9583,28.2669,0.0009,0.9991,7.1683,22346,604.2000,25.5956,437.0000,437,456,1.7052,343.6152,400,2.0000,0,2,0,0,38,55,1100.7190,31113.9333,3600.0000
actuated-max150,0.12,9,-0.889,349.2164,44.2341,68.6055,0.9649,27.6642,0.0007,0.9993,7.1682,22346,592.5000,25.7055,440.0000,440,456,1.7052,342.6351,402,2.0000,0,2,0,0,39,53,1103.1284,30517.2125,3600.0000
actuated-truncating,0.12,9,-1.207,346.9739,43.9500,67.0050,0.9561,27.0854,0,0.9829,7.1074,22463,572.6000,25.8054,436.0000,436,456,1.7861,341.0332,400,2.0000,0,2,0,0,36,54,1100.1622,29798.2923,3600.0000
actuated-max300,0.12,9,-1.414,355.4366,45.0220,75.6390,0.9452,30.6666,0.0009,0.9991,7.2169,22260,599.0000,25.1602,431.0000,431,456,1.7035,349.7594,397,2.0000,0,2,0,0,34,57,1099.5015,33717.9614,3600.0000
fixed-time,0.12,10,-0.816,484.2185,54.4746,190.0027,0.9951,75.4258,0,0,0,0,795.5000,19.1881,403.0000,403,405,2.5464,454.2161,347,2.0000,0,2,0,0,57,57,1013.9756,76479.9014,3600.0000
fixed-green40,0.12,10,-0.528,432.3454,48.6389,137.7543,0.9975,54.4726,0,0,0,0,701.5000,21.5991,404.0000,404,405,2.3531,407.3801,352,2.0000,0,2,0,0,53,52,1015.2370,55302.5888,3600.0000
actuated-max125,0.12,10,-1.565,366.4728,41.2282,71.8891,0.9901,28.2323,0.0006,0.9994,7.1569,22368,577.9000,25.6503,401.0000,401,405,1.7737,345.4870,361,2.0000,0,2,0,0,41,43,1015.9740,28683.2676,3600.0000
actuated,0.12,10,-1.547,368.9501,41.5069,74.4083,0.9926,29.2439,0.0006,0.9994,7.1685,22346,579.9000,25.4722,402.0000,402,405,1.7626,346.8855,359,2.0000,0,2,0,0,44,45,1016.0973,29714.6599,3600.0000
actuated-max150,0.12,10,-1.267,368.4546,41.4511,73.1977,0.9926,28.6886,0.0007,0.9993,7.1678,22347,582.5000,25.5661,402.0000,402,405,1.7627,346.7508,360,2.0000,0,2,0,0,43,44,1018.3501,29215.0520,3600.0000
actuated-truncating,0.12,10,-1.682,365.0691,41.0703,69.5644,1.0025,27.2212,0,0.9843,7.1077,22464,582.9000,25.8412,406.0000,406,405,1.7626,346.6205,365,2.0000,0,2,0,0,42,39,1019.5374,27753.0746,3600.0000
actuated-max300,0.12,10,-0.579,376.3222,42.3362,81.1519,1,31.8456,0.0008,0.9992,7.2049,22276,614.1000,25.0161,405.0000,405,405,1.7485,352.3474,361,2.0000,0,2,0,0,46,44,1018.5969,32437.8032,3600.0000
fixed-green90,0.12,10,2.459,716.2052,80.5731,420.9030,0.9926,167.0094,0,0,0,0,1778.9000,12.8897,402.0000,402,405,3.3587,588.9495,323,2.0000,0,2,0,0,80,81,1017.0672,169859.8324,3600.0000
fixed-time,0.2,1,1.966,672.1791,131.4484,386.0076,0.9886,161.7432,0,0,0,0,1844.7000,13.1375,696.0000,696,704,3.6075,523.2343,560,0,0,0,5.0000,0,139,142,1675.9722,271077.0511,3600.0000
fixed-green40,0.2,1,0.896,403.7866,78.9627,135.2002,0.9773,56.3239,0,0,0,0,734.1000,21.3605,688.0000,688,704,2.3762,397.1962,611,0,0,0,0,0,77,93,1685.0646,94909.4754,3600.0000
actuated-max125,0.2,1,1.433,345.1781,67.5015,74.7674,1.0028,30.9314,0.0021,0.9979,7.2379,22236,603.0000,25.1391,706.0000,706,704,1.7640,341.2777,637,0,0,0,0,0,69,67,1695.6129,52447.6801,3600.0000
actuated-truncating,0.2,1,1.184,339.0418,66.3015,69.3195,0.9943,28.7392,0,0.9716,7.1201,22431,593.1000,25.5356,700.0000,700,704,1.8584,336.4312,635,0,0,0,0,0,65,69,1691.7643,48619.9972,3600.0000
actuated-max150,0.2,1,1.735,352.1982,68.8743,82.3138,0.9915,34.1356,0.0027,0.9973,7.2762,22166,644.1000,24.5885,698.0000,698,704,1.8561,348.1256,629,0,0,0,0,0,69,75,1692.2640,57766.4418,3600.0000
actuated,0.2,1,4.281,442.9575,86.6228,174.1759,0.9744,72.5985,0.0043,0.9957,7.4360,21896,1222.2000,19.4773,686.0000,686,704,2.2942,407.3196,601,0,0,0,0,0,85,103,1685.9709,122399.0360,3600.0000
fixed-time,0.2,2,15.632,985.7802,193.5963,621.2709,0.9830,256.4116,0,0,0,0,1286.5000,9.7669,695.0000,695,707,4.4799,497.7086,538,9.0000,0,9,27.0000,0,171,147,1700.9403,436140.8556,3600.0000
fixed-green40,0.2,2,4.939,515.6973,101.2772,194.1043,0.9859,80.4031,0,0,0,0,656.1000,18.6998,697.0000,697,707,2.4958,403.5623,624,7.0000,0,7,15.0000,0,81,69,1679.9947,135076.7167,3600.0000
actuated-max125,0.2,2,4.665,446.9361,87.7733,124.4083,0.9802,51.1813,0.0018,0.9982,7.2247,22253,546.0000,22.0466,693.0000,693,707,1.8587,337.9495,634,7.0000,0,7,15.0000,0,67,59,1678.0154,85882.9932,3600.0000
actuated-max150,0.2,2,4.476,449.9130,88.3579,126.7399,0.9859,52.0334,0.0017,0.9983,7.2334,22237,561.5000,21.9283,697.0000,697,707,1.9056,340.9482,637,7.0000,0,7,15.0000,0,68,56,1681.3636,87487.0146,3600.0000
actuated,0.2,2,5.081,462.7122,90.8715,141.2108,0.9873,58.4040,0.0028,0.9972,7.3247,22086,609.4000,21.1138,698.0000,698,707,1.9550,349.6419,628,7.0000,0,7,15.0000,0,78,65,1673.1548,97718.9708,3600.0000
fixed-green90,0.2,1,4.481,1812.9763,354.5376,1396.7331,0.8849,634.3267,0,0,0,0,2058.1000,4.8216,623.0000,623,704,6.5095,558.5325,415,10.0000,0,10,58.0000,0,332,345,1544.1991,979526.7335,3600.0000
actuated-truncating,0.2,2,4.091,442.2253,86.8481,119.8279,0.9802,49.2375,0,0.9744,7.1193,22435,536.4000,22.3119,693.0000,693,707,1.8973,333.7230,636,7.0000,0,7,15.0000,0,65,57,1678.1422,82627.5901,3600.0000
actuated-max300,0.2,1,7.344,2427.0051,474.6143,1913.3519,0.7770,958.0175,0.0189,0.9811,8.5914,20169,702.5000,3.3631,547.0000,547,704,7.1801,383.2047,384,13.0000,0,13,100.0000,0,404,448,1401.2255,1342398.6100,3600.0000
fixed-green40,0.2,3,1.169,540.2928,105.9574,201.0846,0.9873,83.3194,0,0,0,0,757.7000,18.3748,697.0000,697,706,2.5237,406.1959,614,10.0000,0,10,17.0000,0,99,81,1663.4466,138597.3612,3600.0000
actuated,0.2,3,-3.095,502.4531,98.5366,161.4675,0.9844,66.0067,0.0034,0.9966,7.3640,22020,770.0000,20.1547,695.0000,695,706,2.0538,372.6619,619,10.0000,0,10,17.0000,0,91,75,1673.0019,110429.2504,3600.0000
actuated-max125,0.2,3,1.402,475.1861,93.1893,135.3301,0.9759,55.4890,0.0026,0.9974,7.2576,22197,647.5000,21.4140,689.0000,689,706,1.9085,345.0254,619,9.0000,0,9,17.0000,0,85,76,1662.5721,92254.5392,3600.0000
fixed-time,0.2,3,5.602,789.8507,154.8985,454.4149,0.9448,195.4946,0,0,0,0,2013.1000,11.6858,667.0000,667,706,3.7368,544.1861,545,11.0000,0,11,18.0000,0,138,148,1621.4577,316986.2476,3600.0000
fixed-green90,0.2,2,7.524,2001.7908,393.1295,1549.5541,0.8854,698.0243,0,0,0,0,2149.6000,4.4423,626.0000,626,707,6.1141,591.9016,438,12.0000,0,12,72.0000,0,345,342,1563.2806,1091207.8498,3600.0000
actuated-max150,0.2,3,1.579,478.6251,93.8637,137.6147,0.9858,56.1308,0.0023,0.9977,7.2562,22199,634.0000,21.3409,696.0000,696,706,1.9316,347.3400,622,10.0000,0,10,17.0000,0,89,72,1670.6074,93772.5918,3600.0000
actuated-max300,0.2,2,9.314,2428.8324,476.9957,1878.8068,0.8331,881.5173,0.0214,0.9786,8.7329,19970,993.0000,3.6217,589.0000,589,707,6.7010,411.8808,407,17.0000,0,17,116.0000,0,412,397,1500.0674,1322335.2884,3600.0000
actuated-truncating,0.2,3,1.368,465.7826,91.3451,126.4233,0.9788,51.7858,0,0.9714,7.1190,22439,597.8000,21.9035,691.0000,691,706,1.9323,336.2706,620,9.0000,0,9,17.0000,0,86,75,1660.7268,86002.0813,3600.0000
fixed-green40,0.2,4,-0.089,410.9292,80.1312,135.4214,0.9829,55.9532,0,0,0,0,707.0000,21.4330,690.0000,690,702,2.3089,399.4684,620,3.0000,0,3,0,0,70,79,1680.4756,94027.9895,3600.0000
fixed-time,0.2,4,3.911,722.9879,140.9826,450.3433,0.9687,189.7249,0,0,0,0,1811.5000,11.9252,680.0000,680,702,3.9961,543.4795,550,3.0000,0,3,0,0,130,149,1660.3849,315016.3706,3600.0000
actuated,0.2,4,1.470,359.4667,70.0960,82.2773,0.9886,33.5729,0.0022,0.9978,7.2843,22162,611.9000,24.7357,694.0000,694,702,1.8390,348.1109,631,3.0000,0,3,0,0,63,68,1691.7202,56795.8748,3600.0000
actuated-max125,0.2,4,0.664,346.9251,67.6504,71.2559,0.9744,29.1875,0.0015,0.9985,7.2092,22272,584.5000,25.5044,684.0000,684,702,1.8238,337.0333,633,3.0000,0,3,0,0,51,66,1682.1969,49099.1342,3600.0000
actuated-max150,0.2,4,0.682,353.4815,68.9289,78.5478,0.9729,32.3148,0.0026,0.9974,7.2649,22184,603.9000,24.9483,683.0000,683,702,1.8279,344.4017,633,3.0000,0,3,0,0,50,66,1677.2984,54201.4848,3600.0000
fixed-green90,0.2,3,3.549,1950.1337,382.4429,1437.2515,0.8867,649.8421,0,0,0,0,1842.2000,4.7208,626.0000,626,706,5.9761,559.1521,434,19.0000,0,19,81.0000,0,341,321,1551.5237,1008245.3726,3600.0000
actuated-truncating,0.2,4,0.197,343.9241,67.0652,68.3800,0.9772,28.0138,0,0.9717,7.1194,22432,565.1000,25.7093,686.0000,686,702,1.8344,334.1701,633,3.0000,0,3,0,0,53,66,1680.6790,47082.2391,3600.0000
actuated-max300,0.2,3,4.320,2178.9099,427.3084,1621.7734,0.8272,802.7537,0.0139,0.9861,8.3232,20564,539.2000,3.9317,584.0000,584,706,5.8349,327.1809,409,21.0000,0,21,121.0000,0,371,351,1417.4991,1137902.6963,3600.0000
fixed-green40,0.2,5,-0.384,429.9997,87.7916,144.6843,1.0041,58.8791,0,0,0,0,692.4000,21.0964,738.0000,738,735,2.4920,400.5406,648,7.0000,0,7,0,0,90,80,1768.8589,104148.8519,3600.0000
actuated-max125,0.2,5,-0.633,366.6204,74.8517,81.5348,1.0054,32.6382,0.0026,0.9974,7.2519,22202,593.4000,24.9416,739.0000,739,735,1.8898,344.7877,665,7.0000,0,7,0,0,74,63,1768.4050,57717.4996,3600.0000
actuated,0.2,5,0.919,479.7973,97.9586,193.9544,0.9918,79.5657,0.0055,0.9945,7.5002,21789,1269.1000,18.8153,729.0000,729,735,2.5103,423.8797,635,8.0000,0,8,0,0,94,92,1759.9791,140033.9187,3600.0000
fixed-time,0.2,5,3.531,817.5731,166.9212,520.7310,0.9714,218.6522,0,0,0,0,1826.5000,10.8903,714.0000,714,735,4.1694,526.7397,569,12.0000,0,12,4.0000,0,147,152,1734.2851,379205.1997,3600.0000
fixed-green90,0.2,4,10.524,2219.5453,432.8113,1813.6436,0.8875,816.8709,0,0,0,0,999.1000,3.8737,623.0000,623,702,7.3042,512.8605,385,9.0000,0,9,61.0000,0,403,412,1554.4487,1269783.9889,3600.0000
actuated-max150,0.2,5,-0.595,369.7482,75.4902,87.1429,0.9946,35.3236,0.0028,0.9972,7.2805,22160,600.1000,24.4789,731.0000,731,735,1.9367,345.3977,658,7.0000,0,7,0,0,73,70,1751.4018,61865.8353,3600.0000
actuated-truncating,0.2,5,-0.506,355.9174,72.6665,71.3482,1.0027,28.4633,0,0.9716,7.1183,22434,539.7000,25.6900,737.0000,737,735,1.8669,335.2921,668,7.0000,0,7,0,0,69,60,1765.4782,50251.2957,3600.0000
actuated-max300,0.2,4,8.808,2970.9707,579.3393,2344.3835,0.7080,1198.7381,0.0304,0.9696,9.4308,19059,995.7000,2.7463,497.0000,497,702,7.7941,388.3936,312,22.0000,0,22,135.0000,0,481,529,1366.7957,1638429.9900,3600.0000
fixed-green40,0.2,6,-1.238,423.6345,80.4906,139.0827,0.9942,56.6202,0,0,0,0,716.4000,21.3692,680.0000,680,684,2.3750,405.2946,615,4.0000,0,4,0,0,66,66,1659.7807,93977.1952,3600.0000
fixed-time,0.2,6,2.601,686.5136,130.4376,406.1265,0.9766,169.6057,0,0,0,0,1678.2000,12.7793,668.0000,668,684,3.9783,517.2103,544,4.0000,0,4,0,0,125,137,1630.6140,276561.3593,3600.0000
actuated-max125,0.2,6,-0.374,367.1751,69.7633,82.8832,0.9854,33.4647,0.0031,0.9969,7.2654,22174,603.9000,24.7742,674.0000,674,684,1.9292,348.3603,624,4.0000,0,4,0,0,51,57,1658.1678,55490.1061,3600.0000
actuated,0.2,6,-2.141,433.2351,82.3147,150.5248,0.9839,61.7073,0.0047,0.9953,7.4503,21866,952.2000,20.7470,673.0000,673,684,2.2413,408.5768,613,4.0000,0,4,0,0,61,68,1649.0176,101756.4345,3600.0000
fixed-green90,0.2,5,5.361,1890.8818,386.0550,1437.0058,0.8585,659.6265,0,0,0,0,1649.7000,4.6654,631.0000,631,735,6.3734,549.1251,443,24.0000,0,24,68.0000,0,329,341,1588.7955,1048011.6835,3600.0000
actuated-max150,0.2,6,-0.246,371.8265,70.6470,87.9192,0.9854,35.5908,0.0031,0.9969,7.3082,22110,660.4000,24.4148,674.0000,674,684,1.8670,351.3788,622,4.0000,0,4,0,0,53,59,1655.6197,58924.8204,3600.0000
actuated-truncating,0.2,6,-0.693,355.9930,67.6387,71.3242,0.9912,28.6799,0,0.9710,7.1213,22433,579.5000,25.6250,678.0000,678,684,1.9054,336.4069,625,4.0000,0,4,0,0,54,56,1661.0652,47639.1450,3600.0000
fixed-green40,0.2,7,0.453,415.3544,81.8017,142.8518,1.0212,58.9946,0,0,0,0,729.4000,21.0011,724.0000,724,709,2.4744,408.6301,627,1.0000,0,1,0,0,97,81,1709.9109,100875.5385,3600.0000
actuated-max125,0.2,7,-0.466,357.0464,70.3183,84.7785,1.0099,34.9680,0.0032,0.9968,7.2825,22152,630.0000,24.4210,716.0000,716,709,1.8377,353.8937,638,1.0000,0,1,0,0,78,70,1708.1083,59729.0646,3600.0000
fixed-time,0.2,7,7.521,769.7055,151.5892,489.4985,1.0042,200.6781,0,0,0,0,1656.5000,11.4859,712.0000,712,709,4.3519,576.8651,558,3.0000,0,3,0,0,154,148,1724.0750,345984.1095,3600.0000
actuated-max300,0.2,5,6.477,2477.3140,505.7849,1820.6397,0.7537,935.5157,0.0210,0.9790,8.7773,19910,1176.2000,3.4372,554.0000,554,735,6.4762,394.1080,401,33.0000,0,33,139.0000,0,405,414,1419.3491,1327823.3557,3600.0000
fixed-green90,0.2,6,6.046,2027.0108,385.1321,1596.0709,0.8684,719.3032,0,0,0,0,1044.0000,4.3297,594.0000,594,684,7.0538,517.9233,404,14.0000,0,14,69.0000,0,334,341,1510.2460,1086324.7813,3600.0000
actuated-max150,0.2,7,0.488,378.8670,74.6158,105.1014,1.0226,43.1125,0.0043,0.9957,7.3564,22035,717.8000,23.1340,725.0000,725,709,1.9508,374.4707,639,1.0000,0,1,0,0,86,69,1716.6969,74011.0925,3600.0000
actuated,0.2,7,4.361,621.1264,122.3274,345.9460,0.9915,143.4957,0.0096,0.9904,7.7020,21470,1667.1000,14.0596,703.0000,703,709,3.5722,523.3866,584,3.0000,0,3,0,0,119,122,1702.6015,244316.0478,3600.0000
actuated-truncating,0.2,7,0.175,342.3653,67.4269,70.2708,1.0113,28.9927,0,0.9736,7.1199,22432,572.8000,25.4511,717.0000,717,709,1.8871,339.9752,642,1.0000,0,1,0,0,75,66,1706.8798,49487.0769,3600.0000
fixed-green40,0.2,8,1.421,401.3830,81.3916,134.7925,0.9726,56.2772,0,0,0,0,693.9000,21.3795,710.0000,710,730,2.3726,400.2132,635,2.0000,0,2,0,0,75,93,1735.6820,97679.3117,3600.0000
actuated-max125,0.2,8,1.639,341.3690,69.2221,73.9440,0.9740,30.6457,0.0018,0.9982,7.2258,22243,569.2000,25.2107,711.0000,711,730,1.8461,339.2377,645,2.0000,0,2,0,0,66,83,1740.4628,53337.6923,3600.0000
actuated-max300,0.2,6,10.075,2542.5424,483.0831,2018.5316,0.7471,1029.2028,0.0214,0.9786,8.8515,19796,1129.7000,3.1543,511.0000,511,684,6.8201,413.7953,362,20.0000,0,20,103.0000,0,395,445,1333.8596,1372812.0297,3600.0000
actuated,0.2,8,-3.530,374.5026,75.9408,107.2408,0.9740,44.5925,0.0034,0.9966,7.3613,22024,768.4000,22.9640,711.0000,711,730,1.9798,376.0490,645,2.0000,0,2,0,0,67,84,1739.0300,77547.7718,3600.0000
fixed-green90,0.2,7,8.362,2178.8575,429.1139,1700.3229,0.8914,770.6162,0,0,0,0,1239.1000,4.0743,632.0000,632,709,7.8075,526.4470,404,12.0000,0,12,66.0000,0,392,391,1558.6387,1201112.2645,3600.0000
fixed-time,0.2,8,0.980,693.0625,140.5377,406.6896,0.9781,170.1169,0,0,0,0,1482.0000,12.7606,714.0000,714,730,3.8911,540.2676,583,3.0000,0,3,8.0000,0,132,137,1736.5492,295416.3242,3600.0000
actuated-max150,0.2,8,1.256,352.1266,71.4034,84.1963,0.9712,34.8495,0.0027,0.9973,7.2772,22163,615.5000,24.4862,709.0000,709,730,1.8458,349.2157,642,2.0000,0,2,0,0,67,86,1743.4194,60757.2944,3600.0000
actuated-truncating,0.2,8,1.296,336.0316,68.1398,69.0077,0.9740,28.6144,0,0.9715,7.1209,22436,577.9000,25.5730,711.0000,711,730,1.8576,335.6062,650,2.0000,0,2,0,0,61,78,1737.7240,49723.9936,3600.0000
fixed-green40,0.2,9,0.498,406.0599,80.9864,135.9307,0.9916,56.1367,0,0,0,0,668.3000,21.4412,712.0000,712,718,2.3452,397.9376,635,1.0000,0,1,0,0,77,82,1731.2101,97184.3518,3600.0000
actuated,0.2,9,4.197,465.7004,92.8814,196.8093,0.9875,81.7457,0.0063,0.9937,7.5496,21710,1290.8000,18.6047,709.0000,709,718,2.4898,416.2022,625,1.0000,0,1,0,0,84,92,1723.4147,140881.6880,3600.0000
fixed-time,0.2,9,3.833,864.8582,172.4912,554.5947,1.0139,224.0884,0,0,0,0,1353.7000,10.7170,728.0000,728,718,4.2918,514.5572,561,9.0000,0,9,7.0000,0,169,143,1765.9103,395720.0132,3600.0000
fixed-green90,0.2,8,9.803,2012.5210,408.0945,1524.4999,0.8945,686.4380,0,0,0,0,1354.6000,4.5066,653.0000,653,730,6.9113,526.7418,433,11.0000,0,11,74.0000,0,365,357,1615.1895,1108727.4268,3600.0000
actuated-max125,0.2,9,0.258,349.3333,69.6726,79.1665,0.9889,32.6003,0.0027,0.9973,7.2607,22189,580.2000,24.9454,710.0000,710,718,1.8635,344.7142,653,1.0000,0,1,0,0,57,64,1732.2160,56470.7179,3600.0000
actuated-max300,0.2,7,10.066,2922.7976,575.6288,2351.1407,0.7391,1199.2536,0.0301,0.9699,9.3514,19147,2041.0000,2.7436,524.0000,524,709,8.2762,504.4523,331,14.0000,0,14,118.0000,0,486,539,1384.8110,1660739.5269,3600.0000
actuated-max150,0.2,9,0.808,355.2876,70.8601,84.6495,0.9972,34.8383,0.0026,0.9974,7.2827,22151,600.5000,24.5549,716.0000,716,718,1.9246,349.7788,652,1.0000,0,1,0,0,64,65,1734.3633,60422.2441,3600.0000
actuated-truncating,0.2,9,0.434,340.6301,67.9368,70.2797,0.9861,28.9272,0,0.9724,7.1196,22436,549.4000,25.5851,708.0000,708,718,1.8697,335.3748,654,1.0000,0,1,0,0,54,63,1732.3904,50113.2461,3600.0000
fixed-green40,0.2,10,-0.484,475.5869,100.1375,175.3913,0.9868,71.4513,0,0,0,0,730.6000,19.5680,748.0000,748,758,2.4931,409.8126,661,5.0000,0,5,8.0000,0,94,91,1832.2515,130916.6757,3600.0000
actuated-max125,0.2,10,0.076,413.1289,86.9866,112.0540,0.9881,45.3389,0.0030,0.9970,7.2850,22144,619.2000,22.8134,749.0000,749,758,1.8942,347.7271,671,5.0000,0,5,8.0000,0,85,81,1833.4458,83126.3971,3600.0000
actuated-max300,0.2,8,5.690,2596.3989,526.4920,2000.5975,0.7562,994.5513,0.0243,0.9757,9.0392,19577,1530.8000,3.2523,552.0000,552,730,7.3148,462.2908,382,18.0000,0,18,120.0000,0,432,472,1461.9617,1453995.9697,3600.0000
actuated,0.2,10,-7.379,533.6278,112.3583,235.9412,0.9644,98.2188,0.0057,0.9943,7.5109,21773,1211.5000,17.0810,731.0000,731,758,2.7215,451.6653,648,6.0000,0,6,9.0000,0,90,102,1796.4524,176445.3974,3600.0000
fixed-green90,0.2,9,10.068,1918.7840,382.6908,1524.1250,0.9220,661.0623,0,0,0,0,1054.2000,4.6568,662.0000,662,718,6.5769,538.3672,442,17.0000,0,17,39.0000,0,347,347,1647.2823,1088956.2290,3600.0000
actuated-max150,0.2,10,-0.603,421.9021,88.8338,117.8242,0.9855,47.6732,0.0032,0.9968,7.3150,22097,624.8000,22.4777,747.0000,747,758,1.9431,352.5677,669,6.0000,0,6,8.0000,0,85,82,1832.1706,87345.5109,3600.0000
fixed-time,0.2,10,-0.761,1028.2340,216.5004,697.4179,0.9617,295.0890,0,0,0,0,1485.6000,8.8265,729.0000,729,758,4.9705,531.4639,548,15.0000,0,15,16.0000,0,203,201,1774.2616,523564.9922,3600.0000
actuated-truncating,0.2,10,0.502,400.1405,84.2518,98.3296,1,39.6590,0,0.9712,7.1214,22431,549.8000,23.6603,758.0000,758,758,1.8968,336.0606,677,5.0000,0,5,8.0000,0,88,75,1837.8575,72887.6450,3600.0000
fixed-green40,0.24,1,0.981,419.3100,100.6344,148.6247,1.0197,62.0374,0,0,0,0,686.8000,20.6995,881.0000,881,864,2.5508,396.7314,768,3.0000,0,3,0,0,113,93,2053.0754,127367.5198,3600.0000
actuated-max300,0.2,9,9.214,2684.3301,535.3747,2132.3163,0.7382,1054.7360,0.0290,0.9710,9.3825,19086,1750.2000,3.0857,530.0000,530,718,7.4248,483.7347,363,21.0000,0,21,109.0000,0,432,490,1444.7463,1523825.8902,3600.0000
actuated-max125,0.24,1,0.268,368.4535,88.4288,97.9484,1.0139,40.6551,0.0040,0.9960,7.3122,22115,686.7000,23.6021,876.0000,876,864,1.9973,349.1293,786,3.0000,0,3,0,0,90,75,2051.7836,83415.4552,3600.0000
fixed-green90,0.2,10,4.110,2228.7116,469.2676,1784.2151,0.8470,833.1768,0,0,0,0,1000.4000,3.8053,642.0000,642,758,7.2645,501.9903,414,23.0000,0,23,73.0000,0,419,439,1613.7374,1344528.5469,3600.0000
actuated-max150,0.24,1,0.991,413.4532,99.2288,141.7608,1.0081,59.3374,0.0056,0.9944,7.4229,21919,962.7000,21.0208,871.0000,871,864,2.2631,386.9533,775,4.0000,0,4,0,0,96,85,2043.2525,121241.3500,3600.0000
fixed-time,0.24,1,8.264,1346.0617,323.0548,962.4350,0.9421,428.2149,0,0,0,0,1102.4000,6.6639,814.0000,814,864,5.4521,466.7528,602,12.0000,0,12,52.0000,0,300,286,1931.7358,827198.0238,3600.0000
actuated-truncating,0.24,1,0.513,339.3203,81.4369,69.5916,1.0093,28.9141,0,0.9663,7.1289,22417,541.2000,25.5726,872.0000,872,864,1.8421,326.6575,788,3.0000,0,3,0,0,84,73,2046.0127,59158.6496,3600.0000
actuated,0.24,1,12.448,2071.4427,497.1463,1531.2010,0.8345,733.6894,0.0236,0.9764,8.3540,20509,831.9000,4.2568,721.0000,721,864,5.9178,384.9089,531,19.0000,0,19,125.0000,0,420,419,1794.2333,1316409.9005,3600.0000
actuated-max300,0.2,10,8.342,2862.8149,602.7816,2196.6772,0.7032,1142.3499,0.0230,0.9770,8.9773,19637,1390.5000,2.8680,533.0000,533,758,7.2875,463.4832,345,39.0000,0,39,157.0000,0,492,521,1445.7556,1651558.7056,3600.0000
fixed-green40,0.24,2,0.800,571.1835,139.4640,254.6023,0.9716,105.9448,0,0,0,0,706.7000,16.5053,854.0000,854,879,2.5713,408.6549,751,12.0000,0,12,16.0000,0,126,123,2077.1764,220066.0173,3600.0000
actuated-max125,0.24,2,0.920,520.8355,127.1707,204.3039,0.9704,84.8490,0.0046,0.9954,7.3486,22041,668.3000,18.2757,853.0000,853,879,2.0648,361.0992,766,12.0000,0,12,17.0000,0,111,108,2073.3362,175920.5531,3600.0000
fixed-time,0.24,2,8.284,1486.0394,362.8413,1098.9436,0.9477,464.5385,0,0,0,0,1409.9000,6.2412,833.0000,833,879,5.7141,538.3311,608,20.0000,0,20,40.0000,0,337,323,2063.1263,958401.6319,3600.0000
actuated-max150,0.24,2,0.916,549.7945,134.2415,237.3345,0.9590,98.9870,0.0055,0.9945,7.4247,21911,837.7000,17.0507,843.0000,843,879,2.2476,388.3980,757,12.0000,0,12,16.0000,0,111,119,2069.7581,204879.1095,3600.0000
fixed-green90,0.24,1,8.700,3472.5131,833.4031,2724.5424,0.6852,1426.1833,0,0,0,0,2049.2000,2.3400,592.0000,592,864,9.5385,684.3406,325,43.0000,0,43,213.0000,0,682,698,1639.1476,2337725.0151,3600.0000
actuated-truncating,0.24,2,1.522,497.4739,121.4666,180.5351,0.9681,74.7495,0,0.9672,7.1304,22416,556.8000,19.2602,851.0000,851,879,1.9506,335.3876,767,12.0000,0,12,17.0000,0,108,107,2074.1945,155045.0911,3600.0000
actuated,0.24,2,12.144,2071.2755,505.7364,1534.9837,0.8248,723.9272,0.0267,0.9733,8.5050,20299,1974.3000,4.3061,725.0000,725,879,6.3420,492.9331,526,29.0000,0,29,113.0000,0,428,440,1850.9922,1339983.6716,3600.0000
fixed-green40,0.24,3,2.415,559.3149,137.8090,236.2607,0.9786,97.3005,0,0,0,0,940.8000,17.2099,868.0000,868,887,2.8108,436.0627,765,10.0000,0,10,18.0000,0,121,112,2118.6502,206145.7420,3600.0000
actuated-max125,0.24,3,3.028,478.7165,117.9504,153.9451,0.9741,63.0723,0.0044,0.9956,7.3281,22072,667.5000,20.5713,864.0000,864,887,2.0035,354.5517,777,10.0000,0,10,18.0000,0,105,100,2111.3152,133165.3986,3600.0000
actuated-max300,0.24,1,11.210,4076.5183,978.3644,3203.0440,0.5729,1834.4984,0.0382,0.9618,10.1665,18176,2394.6000,1.8490,495.0000,495,864,10.0852,786.3892,231,56.0000,0,56,286.0000,0,782,809,1497.0406,2746318.5906,3600.0000
fixed-time,0.24,3,6.138,1444.9291,356.0145,1025.5423,0.9245,447.8318,0,0,0,0,1117.1000,6.4286,820.0000,820,887,5.7150,494.0778,609,21.0000,0,21,54.0000,0,311,303,2015.5869,902643.9192,3600.0000
actuated-max150,0.24,3,2.020,487.3603,120.0802,163.1106,0.9684,67.0876,0.0044,0.9956,7.3753,21998,714.4000,20.1055,859.0000,859,887,2.0021,363.7441,773,10.0000,0,10,18.0000,0,104,104,2106.2898,141305.9134,3600.0000
fixed-green90,0.24,2,8.959,3560.9672,869.4695,2770.1116,0.5666,1548.1529,0,0,0,0,1481.9000,2.1689,498.0000,498,879,9.4262,543.2371,275,49.0000,0,49,241.0000,0,675,766,1562.1376,2418427.9957,3600.0000
actuated-truncating,0.24,3,3.031,461.6841,113.7538,137.3378,0.9718,56.1672,0,0.9655,7.1303,22419,589.2000,21.4169,862.0000,862,887,1.9415,335.6949,777,10.0000,0,10,18.0000,0,103,100,2108.6984,118439.7464,3600.0000
actuated,0.24,3,2.985,1767.7426,435.5521,1272.6400,0.8523,590.7739,0.0264,0.9736,8.4974,20309,1838.1000,5.1211,756.0000,756,887,5.8566,504.2052,561,25.0000,0,25,95.0000,0,362,373,1897.7023,1121112.9636,3600.0000
fixed-green40,0.24,4,-0.030,447.5686,108.7840,175.8835,0.9943,72.5809,0,0,0,0,867.4000,19.5295,870.0000,870,875,2.8197,427.9728,762,2.0000,0,2,0,0,108,111,2109.0828,153079.0635,3600.0000
actuated-max125,0.24,4,1.138,372.7744,90.6049,101.3681,0.9874,41.6805,0.0041,0.9959,7.3198,22091,734.7000,23.4712,864.0000,864,875,2.1196,363.3901,780,2.0000,0,2,0,0,84,93,2107.9562,87860.7009,3600.0000
actuated-max300,0.24,2,8.424,3649.3184,891.0419,2835.0354,0.5575,1662.8573,0.0379,0.9621,10.2846,18060,2270.4000,2.0286,490.0000,490,879,8.9712,601.7123,253,50.0000,0,50,270.0000,0,694,763,1487.6520,2473752.9436,3600.0000
fixed-time,0.24,4,10.164,1359.6207,330.4634,965.6597,0.9097,430.8536,0,0,0,0,1011.1000,6.6328,796.0000,796,875,5.4016,504.9042,619,10.0000,0,10,62.0000,0,288,295,1951.8388,840956.7525,3600.0000
fixed-green90,0.24,3,8.460,2843.9963,700.7291,2214.5739,0.7057,1163.0361,0,0,0,0,1947.7000,2.8232,626.0000,626,887,8.7759,563.7977,383,45.0000,0,45,144.0000,0,564,636,1676.7588,1950131.0775,3600.0000
actuated-max150,0.24,4,-0.711,393.3214,95.5989,118.9877,0.9977,48.3581,0.0048,0.9952,7.3930,21959,796.0000,22.4968,873.0000,873,875,2.2148,381.3540,781,2.0000,0,2,0,0,92,92,2131.5486,103077.7032,3600.0000
actuated-truncating,0.24,4,0.788,342.7527,83.3079,71.2317,0.9954,29.2238,0,0.9659,7.1297,22416,588.0000,25.5519,871.0000,871,875,1.8929,337.5280,794,2.0000,0,2,0,0,77,79,2109.4839,61647.1982,3600.0000
fixed-green40,0.24,5,2.477,452.8604,107.3027,171.8078,1.0293,69.2990,0,0,0,0,762.4000,19.8590,878.0000,878,853,2.7605,418.1527,750,2.0000,0,2,0,0,128,101,2104.6910,145852.9139,3600.0000
actuated,0.24,4,10.093,2492.7351,605.8731,1921.6883,0.7737,952.1031,0.0352,0.9648,8.8020,19890,2131.9000,3.3836,677.0000,677,875,7.3295,482.3432,440,25.0000,0,25,149.0000,0,522,546,1756.0581,1671948.3975,3600.0000
actuated-max300,0.24,3,7.651,3418.7265,842.3362,2672.7439,0.5908,1578.4591,0.0400,0.9600,10.2929,18028,1885.3000,2.1293,524.0000,524,887,9.1193,504.7523,300,48.0000,0,48,239.0000,0,656,732,1491.5668,2354377.1988,3600.0000
actuated-max125,0.24,5,1.549,371.0059,87.9078,93.4715,1.0152,38.0043,0.0046,0.9954,7.3412,22055,637.7000,24.0133,866.0000,866,853,2.0249,356.9220,772,2.0000,0,2,0,0,94,79,2079.1158,79015.2658,3600.0000
fixed-time,0.24,5,8.004,1265.4968,299.8524,892.8962,0.9543,376.7315,0,0,0,0,857.2000,7.3630,814.0000,814,853,5.4556,457.1865,593,14.0000,0,14,39.0000,0,293,279,2010.6082,757459.3855,3600.0000
actuated-max150,0.24,5,5.119,380.7091,90.2069,101.7427,1.0234,41.1883,0.0051,0.9949,7.3963,21959,650.0000,23.5195,873.0000,873,853,2.0409,363.8914,771,2.0000,0,2,0,0,102,80,2090.7197,86113.1089,3600.0000
fixed-green90,0.24,4,10.962,3291.4219,799.9984,2576.6697,0.7520,1309.5664,0,0,0,0,1266.8000,2.5322,658.0000,658,875,9.4583,515.3450,358,34.0000,0,34,206.0000,0,700,677,1712.0350,2242023.5073,3600.0000
actuated-truncating,0.24,5,0.912,352.5802,83.5419,74.4569,1.0199,30.1734,0,0.9645,7.1289,22423,573.5000,25.3369,870.0000,870,853,1.9365,339.4295,777,2.0000,0,2,0,0,93,74,2083.6222,62870.0327,3600.0000
fixed-green40,0.24,6,-2.470,441.9760,106.3198,152.4870,0.9734,61.6112,0,0,0,0,745.4000,20.6882,843.0000,843,866,2.4720,419.8893,749,5.0000,0,5,0,0,95,113,2120.1304,130623.7078,3600.0000
actuated,0.24,5,6.453,2063.3233,488.8930,1573.6388,0.8218,737.1164,0.0286,0.9714,8.5915,20165,2227.6000,4.2392,701.0000,701,853,6.1747,489.6204,495,20.0000,0,20,100.0000,0,420,452,1811.9204,1335596.2804,3600.0000
actuated-max125,0.24,6,-2.995,387.6855,93.2599,98.4569,0.9723,39.5775,0.0045,0.9955,7.3335,22066,693.5000,23.7016,842.0000,842,866,2.0426,366.0508,760,5.0000,0,5,0,0,83,102,2119.8235,83897.2705,3600.0000
actuated-max300,0.24,4,7.315,3892.1880,946.0179,3107.6066,0.6526,1712.6288,0.0372,0.9628,10.0070,18351,2090.4000,1.9728,571.0000,571,875,9.4554,618.4139,295,49.0000,0,49,233.0000,0,788,810,1577.2955,2701321.7728,3600.0000
fixed-green90,0.24,5,8.967,3017.0199,714.8661,2382.8483,0.7503,1175.6188,0,0,0,0,1331.3000,2.7954,640.0000,640,853,8.8437,548.0839,347,28.0000,0,28,175.0000,0,624,634,1719.7494,2021769.8287,3600.0000
fixed-time,0.24,6,7.459,1448.7239,348.4986,1059.4275,0.8984,453.4438,0,0,0,0,1053.7000,6.3617,778.0000,778,866,5.8798,495.5225,579,17.0000,0,17,39.0000,0,295,327,2011.2836,912004.0985,3600.0000
actuated-max150,0.24,6,-3.368,396.6238,95.4101,107.2672,0.9758,43.1689,0.0045,0.9955,7.3718,22001,705.9000,23.1467,845.0000,845,866,2.1152,374.1516,761,5.0000,0,5,0,0,85,101,2119.8737,91512.7187,3600.0000
actuated-truncating,0.24,6,-2.350,370.1327,89.0375,78.6655,0.9885,31.2479,0,0.9652,7.1338,22407,606.4000,25.0702,856.0000,856,866,1.9678,350.6104,772,5.0000,0,5,0,0,85,90,2136.3843,66757.6085,3600.0000
fixed-green40,0.24,7,0.381,446.3311,108.6072,158.8955,1.0137,63.7120,0,0,0,0,736.9000,20.4455,888.0000,888,876,2.5824,418.6392,775,2.0000,0,2,0,0,115,101,2178.6190,138804.0799,3600.0000
actuated,0.24,6,10.898,2228.7726,536.1436,1670.8605,0.7390,818.4187,0.0404,0.9596,9.1608,19392,2019.8000,3.8682,640.0000,640,866,6.3007,497.8898,461,30.0000,0,30,121.0000,0,424,499,1756.1550,1437270.0721,3600.0000
actuated-max125,0.24,7,1.006,381.3030,92.7837,96.0905,1.0034,38.7884,0.0042,0.9958,7.3322,22071,663.2000,23.8213,879.0000,879,876,1.9913,365.4462,792,2.0000,0,2,0,0,89,84,2161.8502,83854.6929,3600.0000
fixed-time,0.24,7,6.192,1374.8314,334.5423,988.8288,0.9258,420.1332,0,0,0,0,895.2000,6.7581,811.0000,811,876,5.5177,485.4105,612,11.0000,0,11,58.0000,0,301,297,2052.4793,862314.7909,3600.0000
actuated-max150,0.24,7,-0.832,405.4088,98.6495,120.4092,0.9989,48.6837,0.0058,0.9942,7.4412,21889,768.6000,22.3503,875.0000,875,876,2.1059,390.4904,788,2.0000,0,2,0,0,89,88,2159.1959,105117.6955,3600.0000
actuated-max300,0.24,5,11.754,3881.4931,919.6982,3107.4999,0.7433,1565.6071,0.0392,0.9608,10.3000,18000,2187.6000,2.1452,634.0000,634,853,9.6161,665.9638,309,46.0000,0,46,218.0000,0,814,769,1682.9011,2634761.9351,3600.0000
fixed-green90,0.24,6,9.144,3040.8620,731.4962,2443.9063,0.7494,1180.4995,0,0,0,0,1821.0000,2.7842,649.0000,649,866,9.3204,589.1052,368,39.0000,0,39,145.0000,0,617,650,1781.7961,2103409.3136,3600.0000
actuated-truncating,0.24,7,0.424,358.9879,87.3537,74.6861,0.9989,30.2222,0,0.9647,7.1316,22412,576.5000,25.2601,875.0000,875,876,1.8886,344.0168,791,2.0000,0,2,0,0,86,85,2155.5462,65145.4465,3600.0000
fixed-green40,0.24,8,1.447,442.5682,107.0769,160.3989,0.9874,64.8792,0,0,0,0,794.9000,20.3598,860.0000,860,871,2.5974,426.6441,760,4.0000,0,4,0,0,100,107,2132.9126,138381.6776,3600.0000
actuated-max125,0.24,8,1.456,375.4352,90.8345,92.2343,1.0011,36.9422,0.0044,0.9956,7.3458,22047,628.5000,24.1671,872.0000,872,871,1.9561,358.1848,777,4.0000,0,4,0,0,95,90,2139.4118,79034.5897,3600.0000
actuated,0.24,7,14.239,2747.1857,668.4819,2141.4901,0.7055,1080.4010,0.0420,0.9580,9.2265,19313,2088.2000,3.0184,618.0000,618,876,7.4520,510.4278,421,25.0000,0,25,168.0000,0,547,612,1727.9999,1866932.9463,3600.0000
actuated-max300,0.24,6,6.983,3560.3195,856.4546,2823.1479,0.6305,1522.1538,0.0432,0.9568,10.7189,17534,1854.9000,2.2023,546.0000,546,866,9.0201,629.0356,298,46.0000,0,46,217.0000,0,705,762,1595.9929,2429346.6186,3600.0000
fixed-time,0.24,8,10.165,1307.6889,316.3881,940.1618,0.9575,398.7323,0,0,0,0,1080.2000,7.0441,834.0000,834,871,6.0626,496.6942,590,17.0000,0,17,32.0000,0,301,289,2039.5604,813238.6871,3600.0000
fixed-green90,0.24,7,11.690,3095.6384,753.2720,2528.9050,0.7511,1216.9594,0,0,0,0,1690.9000,2.7079,658.0000,658,876,8.9447,637.8926,350,34.0000,0,34,148.0000,0,664,700,1810.0007,2202697.4125,3600.0000
actuated-max150,0.24,8,-0.814,395.4051,95.6661,111.7546,0.9989,44.8655,0.0050,0.9950,7.4043,21958,741.5000,22.9349,870.0000,870,871,2.1393,380.1611,778,4.0000,0,4,0,0,92,89,2141.3813,96074.1645,3600.0000
actuated-truncating,0.24,8,1.444,360.0599,87.1145,76.6273,1.0011,30.5758,0,0.9644,7.1371,22404,579.1000,25.2400,872.0000,872,871,1.9378,344.3024,779,4.0000,0,4,0,0,93,88,2140.5594,65449.2806,3600.0000
fixed-green40,0.24,9,-0.019,431.4837,112.0659,156.1207,0.9765,64.5205,0,0,0,0,768.4000,20.3376,913.0000,913,935,2.6150,422.0416,813,3.0000,0,3,0,0,100,119,2243.9665,144781.9209,3600.0000
actuated,0.24,8,8.516,2253.6250,545.2521,1724.1298,0.8817,793.4367,0.0408,0.9592,9.1576,19397,1838.4000,3.9746,768.0000,768,871,7.3730,537.3209,494,29.0000,0,29,120.0000,0,486,440,1881.0428,1492488.4526,3600.0000
actuated-max125,0.24,9,-0.206,374.2317,97.1963,100.4385,0.9636,41.6939,0.0047,0.9953,7.3436,22048,709.9000,23.3376,901.0000,901,935,2.0852,365.8650,822,3.0000,0,3,0,0,79,110,2229.4820,92955.8143,3600.0000
fixed-green90,0.24,8,10.040,2979.7843,720.9423,2371.9488,0.7486,1180.8297,0,0,0,0,2024.6000,2.7838,652.0000,652,871,9.5904,656.7361,335,47.0000,0,47,136.0000,0,609,645,1735.9995,2049919.6811,3600.0000
fixed-time,0.24,9,7.796,1392.6625,361.7054,1019.2716,0.8706,452.5389,0,0,0,0,1178.2000,6.3692,814.0000,814,935,5.8838,513.3267,622,21.0000,0,21,42.0000,0,301,359,2090.1581,945877.9662,3600.0000
actuated-max150,0.24,9,4.677,418.6253,108.7263,141.5812,0.9658,58.2258,0.0067,0.9933,7.4835,21810,879.7000,21.0761,903.0000,903,935,2.3789,397.6611,812,3.0000,0,3,0,0,91,120,2256.0798,131362.0279,3600.0000
actuated-max300,0.24,7,14.129,4154.0622,1010.8218,3257.2188,0.6587,1760.9725,0.0457,0.9543,10.9164,17366,2001.0000,1.9214,577.0000,577,876,9.6206,620.2858,275,57.0000,0,57,275.0000,0,853,820,1609.4641,2834221.9859,3600.0000
actuated,0.24,9,12.902,1925.2194,500.0222,1423.9561,0.7914,694.7355,0.0291,0.9709,8.6233,20127,1447.4000,4.4584,740.0000,740,935,6.0129,425.5195,534,26.0000,0,26,119.0000,0,403,453,1904.0665,1322822.5070,3600.0000
actuated-truncating,0.24,9,-0.281,347.8884,90.3544,72.4349,0.9775,29.7545,0,0.9663,7.1331,22405,581.5000,25.3064,914.0000,914,935,1.8596,341.7086,836,3.0000,0,3,0,0,78,96,2244.5101,66784.1689,3600.0000
fixed-green40,0.24,10,-2.802,518.4915,123.2858,197.4023,0.9825,79.8676,0,0,0,0,756.6000,18.7314,841.0000,841,856,2.6170,427.5086,754,5.0000,0,5,14.0000,0,99,95,2096.7154,167459.5597,3600.0000
actuated-max125,0.24,10,2.011,461.4660,109.7264,142.5411,0.9708,57.7676,0.0048,0.9952,7.3484,22041,698.1000,21.1697,831.0000,831,856,2.0438,373.0347,757,7.0000,0,7,14.0000,0,86,90,2076.5688,119958.4902,3600.0000
actuated-max300,0.24,8,8.833,3809.6072,921.7133,3049.4216,0.6774,1637.6642,0.0453,0.9547,10.7411,17540,2123.7000,2.0570,590.0000,590,871,10.7197,645.0728,268,59.0000,0,59,206.0000,0,783,799,1610.0247,2636679.8818,3600.0000
actuated-max150,0.24,10,-6.235,465.4507,110.6738,145.7011,0.9720,58.9917,0.0047,0.9953,7.3853,21983,717.9000,21.0168,832.0000,832,856,2.0578,376.2542,756,7.0000,0,7,14.0000,0,88,91,2079.9123,122697.6454,3600.0000
fixed-green90,0.24,9,10.348,3068.5022,796.9582,2368.7092,0.7390,1182.2274,0,0,0,0,1791.1000,2.7803,691.0000,691,935,8.5455,652.7656,392,39.0000,0,39,201.0000,0,669,673,1860.9865,2200109.2844,3600.0000
fixed-time,0.24,10,2.347,1539.5224,366.0642,1127.1353,0.8984,487.0292,0,0,0,0,1132.2000,6.0052,769.0000,769,856,6.1790,518.3163,565,13.0000,0,13,75.0000,0,319,318,1970.8763,959874.2384,3600.0000
actuated-truncating,0.24,10,2.681,432.9374,102.9429,116.8111,0.9766,47.2326,0,0.9664,7.1299,22412,569.5000,22.5683,836.0000,836,856,1.9566,348.4873,765,5.0000,0,5,13.0000,0,82,84,2087.2581,98586.6081,3600.0000
actuated,0.24,10,6.003,2359.2161,560.9692,1765.0297,0.7839,848.8651,0.0297,0.9703,8.6850,20046,1023.3000,3.7449,671.0000,671,856,6.5484,420.9430,465,31.0000,0,31,135.0000,0,459,478,1767.4436,1500321.1180,3600.0000
actuated-max300,0.24,9,11.644,3604.5801,936.1896,2842.4272,0.6139,1545.0993,0.0418,0.9582,10.4686,17796,2458.9000,2.1719,574.0000,574,935,9.1054,807.5090,323,48.0000,0,48,240.0000,0,733,806,1708.4360,2639703.3373,3600.0000
fixed-green90,0.24,10,9.033,3955.8834,940.6212,3087.9753,0.6051,1649.9913,0,0,0,0,2320.6000,2.0429,518.0000,518,856,11.1120,747.0554,269,45.0000,0,45,255.0000,0,747,785,1592.9633,2628375.6232,3600.0000
actuated-max300,0.24,10,7.846,4416.1709,1050.0673,3512.2977,0.5806,1985.7867,0.0388,0.9612,10.2972,18036,2682.4000,1.7157,497.0000,497,856,10.5697,818.4753,219,47.0000,0,47,309.0000,0,851,854,1505.4319,2989466.6374,3600.0000


==> anc/runs-summary.csv <==
strategy,arrivalsPerSecond,seed,occupancyDriftSigmas,timeSpentPerOfferedTrip,totalTimeSpentHours,delaySecondsPerTrip,servedShare,delaySecondsPerVehicleKm,maxOutShare,gapOutShare,meanGreenSeconds,greensEnded,p95TripSeconds,meanNetworkSpeedKmh,tripsPerHour,completedTrips,tripsOffered,stopsPerVehicleKm,meanTripSeconds,tripsCounted,deniedPerHour,deniedNoRoute,gaveUpAtKerb,abandonedPerHour,offRouteFallbacks,inSystemAtStart,inSystemAtClose,vehicleKm,totalDelaySeconds,windowSeconds
actuated-truncating,0.12,1,0.327,341.2066,40.2813,65.4414,0.9600,27.0218,0,0.9847,7.1078,22461,548.5000,25.8742,408.0000,408,425,1.7513,325.5679,380,4.0000,0,4,0,0,28,41,984.4004,26600.3067,3600.0000
actuated,0.12,1,0.557,341.8772,40.3605,66.2291,0.9553,27.3607,0.0005,0.9995,7.1641,22353,559.9000,25.8156,406.0000,406,425,1.6512,325.8217,378,4.0000,0,4,0,0,28,43,984.1581,26927.2580,3600.0000
actuated-capped,0.12,1,0.557,341.8772,40.3605,66.2291,0.9553,27.3607,0.0005,0.9995,7.1641,22353,559.9000,25.8156,406.0000,406,425,1.6512,325.8217,378,4.0000,0,4,0,0,28,43,984.1581,26927.2580,3600.0000
fixed-time,0.12,1,0.802,426.3647,50.3347,152.8813,0.9388,65.2788,0,0,0,0,690.9000,20.2994,399.0000,399,425,2.2640,411.7203,364,4.0000,0,4,0,0,35,57,976.1518,63722.0536,3600.0000
actuated-busiest-25,0.12,1,0.823,380.0433,44.8662,105.0353,0.9412,44.2189,0.0023,0.9977,7.2995,5703,608.0000,23.0370,400.0000,400,425,1.9876,363.1938,369,4.0000,0,4,0,0,31,52,982.0653,43425.8842,3600.0000
actuated-busiest-10,0.12,1,1.330,405.2699,47.8444,131.2310,0.9388,55.7827,0.0025,0.9975,7.3364,2440,660.2000,21.4392,399.0000,399,425,2.1562,389.4393,366,4.0000,0,4,0,0,33,55,977.6646,54536.7587,3600.0000
longest-queue,0.12,1,0.269,358.9831,42.3799,83.0634,0.9624,34.5855,0.3305,0.6506,28.2146,8554,578.4000,24.5531,409.0000,409,425,2.2624,343.6159,377,4.0000,0,4,0,0,32,44,985.6693,34089.8349,3600.0000
actuated-busiest-50,0.12,1,0.429,357.8525,42.2465,82.4194,0.9506,34.3835,0.0012,0.9988,7.2248,11227,564.0000,24.5757,404.0000,404,425,1.8388,342.0288,375,4.0000,0,4,0,0,29,46,983.2284,33806.8611,3600.0000
max-pressure,0.12,1,0.371,358.1487,42.2814,82.1705,0.9600,34.1962,0.3217,0.6588,27.8136,8656,568.2000,24.6156,408.0000,408,425,2.2623,342.2356,376,4.0000,0,4,0,0,32,45,985.7402,33708.5530,3600.0000
actuated-quietest-75,0.12,1,1.248,394.8995,46.6201,120.2149,0.9482,50.8465,0.0001,0.9999,7.1280,16642,652.5000,22.0895,403.0000,403,425,2.0262,380.2114,368,4.0000,0,4,0,0,35,53,980.1786,49838.6528,3600.0000
actuated-quietest-90,0.12,1,0.680,366.1922,43.2310,91.0137,0.9529,38.1505,0.0002,0.9998,7.1395,19920,586.5000,23.9549,405.0000,405,425,1.7861,350.2324,373,4.0000,0,4,0,0,32,48,982.0065,37464.0238,3600.0000
actuated-quietest-50,0.12,1,0.629,411.6927,48.6026,137.6465,0.9412,58.5504,0,1,7.1143,11121,666.2000,21.0951,400.0000,400,425,2.1402,396.3784,366,4.0000,0,4,0,0,34,55,977.9447,57259.0643,3600.0000
max-pressure-capacity,0.12,1,0.483,358.6927,42.3457,83.1584,0.9576,34.6556,0.3290,0.6522,28.1463,8572,588.4000,24.5447,407.0000,407,425,2.2440,342.9867,376,4.0000,0,4,0,0,31,45,984.3815,34114.3095,3600.0000
actuated-anywhere-10,0.12,1,0.634,415.7781,49.0849,142.0907,0.9412,60.5266,0,1,7.1254,2492,671.3000,20.8609,400.0000,400,425,2.2024,400.4211,365,4.0000,0,4,0,0,35,56,977.1094,59141.1282,3600.0000
actuated-anywhere-25,0.12,1,0.417,409.2588,48.3153,135.3466,0.9388,57.5871,0.0009,0.9991,7.1900,5783,671.3000,21.2166,399.0000,399,425,2.1421,393.6482,365,4.0000,0,4,0,0,34,56,977.5554,56294.5988,3600.0000
all-green,0.12,1,0.000,293.7071,34.6738,19.1028,0.9671,6.9951,0,0,0,0,471.5000,30.4288,411.0000,411,425,0.0030,278.7023,387,4.0000,0,4,0,0,24,34,987.0376,6904.3902,3600.0000
actuated-anywhere-50,0.12,1,1.244,386.9104,45.6769,112.4477,0.9365,47.5408,0.0003,0.9997,7.1488,11333,629.0000,22.5460,398.0000,398,425,1.9545,368.2008,366,4.0000,0,4,0,0,32,55,979.2797,46555.7868,3600.0000
actuated,0.12,2,-0.074,474.5234,58.6564,121.0983,0.9416,48.9137,0.0011,0.9989,7.1967,22293,605.5000,22.3486,419.0000,419,445,1.8789,346.5290,373,7.0000,0,7,14.0000,0,52,57,1058.0681,51754.0597,3600.0000
actuated-truncating,0.12,2,-0.075,463.2618,57.2643,110.1593,0.9258,44.3523,0,0.9821,7.1105,22447,544.6000,22.9993,412.0000,412,445,1.8170,334.3636,371,7.0000,0,7,14.0000,0,47,59,1057.2551,46891.7044,3600.0000
actuated-capped,0.12,2,-0.074,474.5234,58.6564,121.0983,0.9416,48.9137,0.0011,0.9989,7.1967,22293,605.5000,22.3486,419.0000,419,445,1.8789,346.5290,373,7.0000,0,7,14.0000,0,52,57,1058.0681,51754.0597,3600.0000
fixed-time,0.12,2,-1.622,561.6703,69.4287,212.0107,0.9348,88.1887,0,0,0,0,763.3000,17.9623,416.0000,416,445,2.3186,431.7933,358,7.0000,0,7,14.0000,0,64,72,1045.0234,92159.2678,3600.0000
longest-queue,0.12,2,-0.267,483.2288,59.7324,131.3602,0.9303,53.4306,0.3197,0.6597,27.7260,8683,601.1000,21.7446,414.0000,414,445,2.3350,355.1516,370,7.0000,0,7,14.0000,0,50,60,1053.9804,56314.8048,3600.0000
actuated-busiest-50,0.12,2,-0.289,487.1045,60.2115,135.5417,0.9326,55.3716,0.0023,0.9977,7.2931,11165,635.4000,21.4858,415.0000,415,445,1.8742,360.2195,369,7.0000,0,7,14.0000,0,52,61,1050.6095,58173.9662,3600.0000
actuated-busiest-10,0.12,2,-1.599,537.5058,66.4417,186.4252,0.9461,76.9137,0.0025,0.9975,7.3190,2447,703.6000,19.0360,421.0000,421,445,2.2403,411.5910,366,7.0000,0,7,14.0000,0,61,64,1050.2948,80782.0969,3600.0000
actuated-busiest-25,0.12,2,-0.908,507.0863,62.6815,156.7657,0.9371,64.5039,0.0041,0.9959,7.3944,5666,646.8000,20.3780,417.0000,417,445,2.0740,380.7927,368,7.0000,0,7,14.0000,0,55,62,1047.7098,67581.3558,3600.0000
max-pressure,0.12,2,-0.332,485.0108,59.9527,133.9203,0.9281,54.6917,0.3141,0.6683,27.4758,8735,660.5000,21.5794,413.0000,413,445,2.3967,358.3127,371,7.0000,0,7,14.0000,0,48,59,1050.6221,57460.3248,3600.0000
actuated-quietest-50,0.12,2,-1.340,548.5301,67.8044,198.7028,0.9258,82.3947,0.0001,0.9999,7.1221,11110,733.9000,18.4930,412.0000,412,445,2.1776,421.4724,359,7.0000,0,7,14.0000,0,59,71,1046.5727,86232.0572,3600.0000
actuated-quietest-75,0.12,2,-1.561,531.3121,65.6761,181.2292,0.9303,74.8739,0.0006,0.9994,7.1642,16589,682.3000,19.2424,414.0000,414,445,2.0819,403.9738,363,7.0000,0,7,14.0000,0,57,67,1047.6145,78438.9924,3600.0000
random,0.12,1,8.637,1345.6096,158.8567,1006.8916,0.9835,434.8174,0,0.9424,29.5323,8228,1698.8000,6.5835,418.0000,418,425,4.2622,644.4338,275,6.0000,0,6,11.0000,0,168,158,978.3667,425410.9162,3600.0000
max-pressure-capacity,0.12,2,-0.198,481.9429,59.5735,129.9201,0.9303,52.8179,0.3170,0.6638,27.5318,8728,600.6000,21.8235,414.0000,414,445,2.3411,354.7827,370,7.0000,0,7,14.0000,0,50,60,1054.2101,55681.1413,3600.0000
all-green,0.12,2,0.000,413.8222,51.1530,61.0541,0.9326,23.6316,0,0,0,0,471.5000,26.6376,415.0000,415,445,0.0302,284.4084,379,7.0000,0,7,14.0000,0,42,51,1059.9195,25047.5869,3600.0000
actuated-quietest-90,0.12,2,-0.919,490.9085,60.6817,141.4311,0.9348,58.1614,0.0007,0.9993,7.1735,19861,607.0000,21.1267,416.0000,416,445,1.8546,360.9978,367,7.0000,0,7,14.0000,0,55,63,1044.9655,60776.6551,3600.0000
actuated-anywhere-50,0.12,2,-1.553,516.6009,63.8576,166.8286,0.9236,68.8392,0.0010,0.9990,7.1859,11302,663.6000,19.8827,411.0000,411,445,2.0434,388.1270,363,7.0000,0,7,14.0000,0,54,67,1046.7618,72058.2369,3600.0000
actuated-anywhere-10,0.12,2,-1.718,549.9492,67.9798,199.2926,0.9393,82.4863,0.0024,0.9976,7.2543,2465,761.6000,18.4889,418.0000,418,445,2.2358,421.3552,362,7.0000,0,7,14.0000,0,62,68,1048.3971,86478.4055,3600.0000
actuated-anywhere-25,0.12,2,-1.177,537.9231,66.4933,187.6649,0.9303,77.7155,0.0021,0.9979,7.2509,5751,720.5000,18.9558,414.0000,414,445,2.1561,410.5492,362,7.0000,0,7,14.0000,0,58,68,1046.3381,81316.7000,3600.0000
fixed-time,0.12,3,-0.112,437.7188,48.3922,154.1690,0.9899,63.6035,0,0,0,0,724.5000,20.5904,394.0000,394,398,2.1622,415.0728,349,3.0000,0,3,0,0,46,47,952.2676,60567.5731,3600.0000
actuated,0.12,3,-0.046,352.8822,39.0131,69.0958,0.9950,28.0460,0.0006,0.9994,7.1643,22360,563.5000,25.8467,396.0000,396,398,1.7595,333.6033,359,3.0000,0,3,0,0,38,37,953.0994,26730.6096,3600.0000
actuated-capped,0.12,3,-0.547,353.1138,39.0387,70.2411,0.9824,28.6223,0.0007,0.9993,7.1637,22350,583.4000,25.7356,391.0000,391,398,1.7691,335.0435,359,3.0000,0,3,0,0,33,37,949.6135,27180.1387,3600.0000
actuated-truncating,0.12,3,0.024,348.2543,38.5014,65.9064,0.9774,26.8672,0,0.9853,7.1049,22463,578.6000,26.0657,389.0000,389,398,1.8040,330.4802,359,3.0000,0,3,0,0,31,37,947.8746,25466.7619,3600.0000
actuated-busiest-10,0.12,3,-0.374,415.2550,45.9087,131.2306,0.9874,53.9184,0.0012,0.9988,7.2661,2453,688.8000,21.8002,393.0000,393,398,2.1318,393.9554,352,3.0000,0,3,0,0,42,44,954.1117,51444.1750,3600.0000
actuated-busiest-25,0.12,3,-0.477,389.0724,43.0141,106.1643,0.9799,43.6118,0.0021,0.9979,7.2745,5716,613.5000,23.2506,390.0000,390,398,2.0135,370.2608,355,3.0000,0,3,0,0,36,41,950.0680,41434.1758,3600.0000
actuated-busiest-50,0.12,3,-0.202,365.5332,40.4117,82.9546,0.9774,33.9775,0.0014,0.9986,7.2235,11231,597.3000,24.7867,389.0000,389,398,1.8207,347.3941,357,3.0000,0,3,0,0,33,39,948.5585,32229.6448,3600.0000
actuated-quietest-50,0.12,3,0.177,421.0754,46.5522,137.8261,0.9824,56.8656,0,1,7.1110,11123,695.7000,21.4150,391.0000,391,398,2.0586,400.1506,350,3.0000,0,3,0,0,42,46,951.1371,54086.9874,3600.0000
actuated-quietest-75,0.12,3,0.194,401.9236,44.4349,118.9833,0.9899,49.0195,0,1,7.1229,16646,678.1000,22.4698,394.0000,394,398,1.9465,382.4828,354,3.0000,0,3,0,0,41,42,950.4245,46589.3371,3600.0000
longest-queue,0.12,3,-0.210,367.1359,40.5889,85.1980,0.9799,35.0064,0.3305,0.6531,28.0979,8579,597.2000,24.6199,390.0000,390,398,2.3377,348.5059,357,3.0000,0,3,0,0,34,39,946.6518,33138.9022,3600.0000
max-pressure,0.12,3,-0.301,367.3186,40.6091,84.8258,0.9874,34.7680,0.3233,0.6590,27.8349,8643,608.8000,24.6600,393.0000,393,398,2.3297,349.4150,359,3.0000,0,3,0,0,35,37,948.6349,32982.1721,3600.0000
random,0.12,2,2.600,1556.4351,192.3927,1165.4885,0.8270,542.7407,0,0.9318,29.5497,8226,1534.1000,5.4926,368.0000,368,445,4.8042,694.9736,254,10.0000,0,10,34.0000,0,166,199,948.3355,514700.2977,3600.0000
max-pressure-capacity,0.12,3,-0.322,366.2284,40.4886,83.6311,0.9774,34.2740,0.3305,0.6522,28.0730,8576,599.6000,24.7404,389.0000,389,398,2.2923,346.9542,356,3.0000,0,3,0,0,34,40,948.8374,32520.4844,3600.0000
actuated-quietest-90,0.12,3,0.240,376.6769,41.6437,93.8550,0.9849,38.5383,0.0006,0.9994,7.1560,19891,643.2000,24.0324,392.0000,392,398,1.8158,356.7246,358,3.0000,0,3,0,0,35,38,949.4524,36590.3081,3600.0000
actuated-anywhere-10,0.12,3,0.250,424.6477,46.9472,141.2535,0.9899,58.2585,0.0008,0.9992,7.1604,2485,724.5000,21.2378,394.0000,394,398,2.0881,403.7071,350,3.0000,0,3,0,0,45,46,951.5792,55437.6117,3600.0000
actuated-anywhere-25,0.12,3,0.158,416.7590,46.0750,132.9672,0.9849,54.7225,0.0002,0.9998,7.1456,5799,687.0000,21.6872,392.0000,392,398,2.0676,396.3726,351,3.0000,0,3,0,0,42,45,952.7986,52139.5416,3600.0000
all-green,0.12,3,-0.051,298.0580,32.9520,16.6772,0.9774,6.1817,0,0,0,0,474.2000,30.8079,389.0000,389,398,0.0032,279.3122,362,3.0000,0,3,0,0,28,34,949.3113,5868.3235,3600.0000
actuated-anywhere-50,0.12,3,0.350,402.0314,44.4468,118.9442,0.9899,48.9869,0.0007,0.9993,7.1688,11315,688.3000,22.4687,394.0000,394,398,2.0050,380.9157,356,3.0000,0,3,0,0,39,40,950.6001,46566.9109,3600.0000
fixed-time,0.12,4,-0.290,467.5617,57.2763,186.6031,1.0045,75.2415,0,0,0,0,820.2000,19.2451,443.0000,443,441,2.5102,453.7028,386,1.0000,0,1,0,0,57,54,1089.5518,81979.4763,3600.0000
actuated,0.12,4,0.076,355.7401,43.5782,74.4184,0.9955,29.7970,0.0009,0.9991,7.1901,22312,616.1000,25.4199,439.0000,439,441,1.7160,343.0066,394,1.0000,0,1,0,0,45,46,1090.9312,32506.5053,3600.0000
actuated-truncating,0.12,4,-0.050,349.6451,42.8315,68.7783,0.9932,27.5609,0,0.9825,7.1075,22461,574.9000,25.8310,438.0000,438,441,1.8498,337.2681,395,1.0000,0,1,0,0,43,45,1089.3135,30022.4113,3600.0000
actuated-capped,0.12,4,0.076,355.7401,43.5782,74.4184,0.9955,29.7970,0.0009,0.9991,7.1901,22312,616.1000,25.4199,439.0000,439,441,1.7160,343.0066,394,1.0000,0,1,0,0,45,46,1090.9312,32506.5053,3600.0000
actuated-busiest-10,0.12,4,-0.360,432.7705,53.0144,151.7710,1,61.1394,0.0016,0.9984,7.2754,2452,751.1000,20.8101,441.0000,441,441,2.2784,420.0584,387,1.0000,0,1,0,0,54,53,1089.3805,66604.0896,3600.0000
actuated-busiest-50,0.12,4,-0.249,376.2259,46.0877,95.0914,0.9955,38.1742,0.0023,0.9977,7.2929,11165,639.0000,23.9998,439.0000,439,441,1.9025,364.0094,395,1.0000,0,1,0,0,44,45,1090.1659,41616.1912,3600.0000
actuated-busiest-25,0.12,4,-0.446,397.5075,48.6947,116.8399,1.0045,47.0706,0.0023,0.9977,7.3135,5698,676.2000,22.6518,443.0000,443,441,2.0376,384.5242,392,1.0000,0,1,0,0,51,48,1088.0392,51214.6977,3600.0000
longest-queue,0.12,4,0.277,366.8204,44.9355,86.4343,0.9955,34.7347,0.3156,0.6616,27.4758,8737,610.6000,24.5815,439.0000,439,441,2.2889,354.7015,394,1.0000,0,1,0,0,45,46,1088.2865,37801.3237,3600.0000
actuated-quietest-75,0.12,4,0.070,430.9619,52.7928,149.4534,1.0023,60.1037,0.0005,0.9995,7.1547,16599,750.2000,20.9369,442.0000,442,441,2.2354,417.6418,390,1.0000,0,1,0,0,52,50,1091.5049,65603.4353,3600.0000
actuated-quietest-50,0.12,4,-0.267,452.3848,55.4171,171.6647,1.0023,69.2524,0,1,7.1117,11122,803.6000,19.8817,442.0000,442,441,2.4205,439.6479,388,1.0000,0,1,0,0,54,52,1088.6221,75389.7352,3600.0000
max-pressure,0.12,4,0.323,366.6354,44.9128,85.6661,0.9932,34.3666,0.3137,0.6660,27.3853,8754,611.1000,24.6339,438.0000,438,441,2.2770,353.3087,393,1.0000,0,1,0,0,45,47,1090.0384,37460.9358,3600.0000
actuated-quietest-90,0.12,4,0.618,388.9583,47.6474,107.7310,1.0023,43.2737,0.0008,0.9992,7.1747,19862,640.1000,23.2099,442.0000,442,441,1.9487,375.7081,393,1.0000,0,1,0,0,49,47,1090.4818,47189.1519,3600.0000
all-green,0.12,4,-0.343,294.8206,36.1155,16.2727,1,6.3226,0,0,0,0,478.6000,30.6443,441.0000,441,441,0.0055,284.7913,403,1.0000,0,1,0,0,38,37,1086.5043,6869.5532,3600.0000
max-pressure-capacity,0.12,4,0.281,368.7832,45.1759,88.5109,0.9977,35.5915,0.3172,0.6614,27.4422,8740,599.7000,24.4403,440.0000,440,441,2.3025,356.6699,395,1.0000,0,1,0,0,45,45,1087.9434,38721.5249,3600.0000
random,0.12,3,5.537,1485.2698,164.2048,1122.6123,0.9347,478.0825,0,0.9450,29.5051,8242,1630.2000,6.1023,372.0000,372,398,4.4054,676.0973,255,6.0000,0,6,15.0000,0,153,158,930.4391,444826.5990,3600.0000
actuated-anywhere-25,0.12,4,-0.222,444.8440,54.4934,163.2629,1.0023,65.6776,0.0024,0.9976,7.2730,5745,751.5000,20.2766,442.0000,442,441,2.3774,430.0835,388,1.0000,0,1,0,0,54,52,1091.5399,71689.7261,3600.0000
actuated-anywhere-50,0.12,4,0.120,418.1181,51.2195,136.1005,1.0023,54.5989,0.0011,0.9989,7.1981,11299,733.4000,21.6224,442.0000,442,441,2.1793,403.0356,393,1.0000,0,1,0,0,49,47,1092.9902,59676.0391,3600.0000
actuated-anywhere-10,0.12,4,-0.135,456.5794,55.9310,175.3072,1.0068,70.6073,0.0016,0.9984,7.2355,2472,797.9000,19.7317,444.0000,444,441,2.4455,443.5273,388,1.0000,0,1,0,0,56,52,1090.5840,77003.1919,3600.0000
fixed-time,0.12,5,0.577,427.7292,50.3770,156.9632,0.9906,65.2384,0,0,0,0,727.2000,20.4056,420.0000,420,424,2.2754,407.9118,373,3.0000,0,3,0,0,47,48,1005.9590,65627.1097,3600.0000
actuated,0.12,5,0.531,345.1403,40.6499,72.8398,0.9953,29.6547,0.0009,0.9991,7.1934,22304,581.2000,25.5435,422.0000,422,424,1.7449,328.6131,382,3.0000,0,3,0,0,40,39,1010.9273,29978.7592,3600.0000
actuated-capped,0.12,5,0.531,341.8002,40.2565,70.1720,0.9953,28.5628,0.0008,0.9991,7.1848,22318,550.9000,25.7454,422.0000,422,424,1.7035,323.5042,382,3.0000,0,3,0,0,40,39,1008.4857,28805.1449,3600.0000
actuated-truncating,0.12,5,0.588,335.0837,39.4654,62.6557,1.0024,25.3594,0,0.9839,7.1069,22458,564.3000,26.3521,425.0000,425,424,1.7713,319.1277,386,3.0000,0,3,0,0,39,35,1011.6825,25655.7069,3600.0000
actuated-busiest-10,0.12,5,0.853,405.0321,47.7038,133.4353,0.9906,55.1821,0.0029,0.9971,7.3821,2433,683.6000,21.6366,420.0000,420,424,2.2251,385.4628,376,3.0000,0,3,0,0,44,45,1008.9541,55676.1650,3600.0000
actuated-busiest-25,0.12,5,0.496,379.9818,44.7534,107.9154,0.9906,44.3601,0.0025,0.9975,7.3149,5702,626.2000,23.1454,420.0000,420,424,2.0812,361.3873,379,3.0000,0,3,0,0,41,42,1010.9653,44846.5309,3600.0000
actuated-busiest-50,0.12,5,0.745,363.1222,42.7677,90.6893,0.9976,37.0726,0.0020,0.9980,7.2848,11174,614.1000,24.2747,423.0000,423,424,1.9360,346.8045,382,3.0000,0,3,0,0,41,39,1011.8993,37513.7430,3600.0000
longest-queue,0.12,5,0.747,353.6675,41.6542,81.1312,1,33.0744,0.3286,0.6548,28.0079,8602,590.4000,24.9508,424.0000,424,424,2.2371,337.8695,384,3.0000,0,3,0,0,40,37,1012.4810,33487.2457,3600.0000
actuated-quietest-50,0.12,5,0.445,411.4698,48.4620,140.8955,0.9858,58.5193,0,1,7.1150,11121,724.2000,21.2106,418.0000,418,424,2.1731,390.9757,374,3.0000,0,3,0,0,44,47,1005.0175,58812.9041,3600.0000
actuated-quietest-75,0.12,5,0.461,395.5601,46.5882,124.0973,0.9906,51.3044,0.0002,0.9998,7.1388,16627,694.1000,22.1444,420.0000,420,424,2.0300,375.6373,375,3.0000,0,3,0,0,45,46,1007.8838,51708.8451,3600.0000
random,0.12,4,8.599,1471.2317,180.2259,1119.9038,0.9184,485.5681,0,0.9395,29.4385,8248,1250.8000,6.0241,405.0000,405,441,4.3562,610.6512,285,5.0000,0,5,18.0000,0,161,174,1013.4952,492120.9737,3600.0000
max-pressure,0.12,5,0.579,357.2325,42.0741,84.7563,0.9929,34.5945,0.3275,0.6538,27.8349,8643,603.8000,24.6916,421.0000,421,424,2.2721,339.1234,381,3.0000,0,3,0,0,40,40,1012.2965,35019.8920,3600.0000
max-pressure-capacity,0.12,5,0.682,358.4814,42.2211,85.9135,0.9953,35.0647,0.3302,0.6501,28.0103,8602,592.6000,24.6146,422.0000,422,424,2.2483,342.4254,382,3.0000,0,3,0,0,40,39,1012.7787,35512.8060,3600.0000
actuated-quietest-90,0.12,5,0.260,374.1441,44.0659,101.8415,0.9929,41.7992,0.0010,0.9990,7.1858,19846,620.1000,23.5256,421.0000,421,424,1.8825,354.5612,379,3.0000,0,3,0,0,42,42,1011.4400,42277.3884,3600.0000
all-green,0.12,5,0.413,285.0170,33.5687,15.1616,1.0142,5.4811,0,0,0,0,478.5000,31.0331,430.0000,430,424,0.0050,272.9868,395,3.0000,0,3,0,0,35,26,1008.4778,5527.5187,3600.0000
actuated-anywhere-10,0.12,5,0.837,418.0000,49.2311,147.1880,0.9811,61.1079,0,1,7.1322,2490,714.3000,20.8949,416.0000,416,424,2.2154,398.4097,373,3.0000,0,3,0,0,43,48,1006.1428,61483.3042,3600.0000
actuated-anywhere-25,0.12,5,0.520,406.9163,47.9257,135.1062,0.9811,55.8716,0.0016,0.9984,7.2387,5759,687.8000,21.5348,416.0000,416,424,2.1390,386.0483,373,3.0000,0,3,0,0,43,48,1008.8878,56368.1485,3600.0000
actuated-anywhere-50,0.12,5,0.980,404.4594,47.6363,132.8697,0.9858,54.9221,0.0026,0.9974,7.2944,11212,721.4000,21.6658,418.0000,418,424,2.1237,386.1157,375,3.0000,0,3,0,0,43,46,1008.6053,55394.7695,3600.0000
fixed-time,0.12,6,0.567,440.0632,54.1522,162.8400,1.0429,66.3325,0,0,0,0,773.2000,20.1489,462.0000,462,443,2.3282,412.1234,398,1.0000,0,1,0,0,64,44,1077.6562,71483.6058,3600.0000
actuated,0.12,6,-0.349,347.4777,42.7591,71.4491,1.0384,28.9641,0.0005,0.9995,7.1669,22356,567.8000,25.4659,460.0000,460,443,1.7746,328.4868,410,1.0000,0,1,0,0,50,32,1072.3324,31059.1562,3600.0000
actuated-capped,0.12,6,-0.349,347.4777,42.7591,71.4491,1.0384,28.9641,0.0005,0.9995,7.1669,22356,567.8000,25.4659,460.0000,460,443,1.7746,328.4868,410,1.0000,0,1,0,0,50,32,1072.3324,31059.1562,3600.0000
actuated-truncating,0.12,6,0.144,341.9020,42.0729,66.0720,1.0339,26.7702,0,0.9835,7.1084,22454,554.1000,25.8635,458.0000,458,443,1.7651,323.6983,411,1.0000,0,1,0,0,47,31,1071.3495,28680.1996,3600.0000
actuated-busiest-10,0.12,6,0.392,414.1693,50.9658,137.3309,1.0474,55.9256,0.0012,0.9988,7.2867,2449,696.4000,21.3988,464.0000,464,443,2.1925,387.7005,401,1.0000,0,1,0,0,63,41,1076.4184,60199.2915,3600.0000
actuated-busiest-25,0.12,6,0.249,388.3580,47.7896,112.2563,1.0406,45.7000,0.0034,0.9966,7.3765,5669,635.2000,22.7804,461.0000,461,443,2.0470,366.3909,405,1.0000,0,1,0,0,56,37,1073.2940,49049.5248,3600.0000
actuated-busiest-50,0.12,6,-0.086,364.8282,44.8941,90.0298,1.0271,36.7907,0.0019,0.9981,7.2699,11178,596.0000,24.1357,455.0000,455,443,1.8992,344.2525,406,1.0000,0,1,0,0,49,36,1067.8176,39285.7066,3600.0000
actuated-quietest-75,0.12,6,0.277,403.2061,49.6167,125.6966,1.0497,51.0371,0.0002,0.9998,7.1387,16629,669.0000,22.0232,465.0000,465,443,2.0233,379.5899,406,1.0000,0,1,0,0,59,36,1077.9320,55014.5751,3600.0000
actuated-quietest-50,0.12,6,0.738,425.0194,52.3010,147.6743,1.0519,60.1089,0.0001,0.9999,7.1219,11110,724.7000,20.8717,466.0000,466,443,2.2119,398.8062,403,1.0000,0,1,0,0,63,39,1077.7912,64784.8089,3600.0000
longest-queue,0.12,6,0.279,359.2781,44.2112,83.1696,1.0451,33.7680,0.3213,0.6627,27.8545,8624,593.4000,24.6433,463.0000,463,443,2.2581,341.0109,411,1.0000,0,1,0,0,52,31,1073.4635,36248.7433,3600.0000
max-pressure,0.12,6,0.107,359.5910,44.2497,83.3667,1.0429,33.8401,0.3134,0.6685,27.5277,8712,593.4000,24.6259,462.0000,462,443,2.2550,340.9516,411,1.0000,0,1,0,0,51,31,1073.6199,36331.4394,3600.0000
max-pressure-capacity,0.12,6,0.353,360.5747,44.3707,84.4817,1.0451,34.3078,0.3201,0.6603,27.8000,8637,604.3000,24.5523,463.0000,463,443,2.2797,342.0684,411,1.0000,0,1,0,0,52,31,1073.3869,36825.5734,3600.0000
random,0.12,5,0.030,1480.7552,174.4001,1167.9170,0.9434,512.8852,0,0.9373,29.4538,8248,1257.6000,5.7627,400.0000,400,424,4.4851,632.7000,271,4.0000,0,4,12.0000,0,172,180,962.2887,493543.6051,3600.0000
actuated-quietest-90,0.12,6,-0.052,375.1309,46.1619,98.7041,1.0519,40.1428,0.0005,0.9995,7.1659,19874,622.8000,23.6074,466.0000,466,443,1.8541,352.6831,409,1.0000,0,1,0,0,57,33,1074.3802,43128.6271,3600.0000
actuated-anywhere-10,0.12,6,0.501,428.6289,52.7452,150.8259,1.0497,61.3154,0.0004,0.9996,7.1604,2485,724.4000,20.7233,465.0000,465,443,2.2560,404.2649,402,1.0000,0,1,0,0,63,40,1079.3224,66179.0922,3600.0000
actuated-anywhere-25,0.12,6,0.424,412.0894,50.7099,135.0450,1.0497,54.9673,0.0009,0.9991,7.2076,5771,699.0000,21.5131,465.0000,465,443,2.1568,388.4300,403,1.0000,0,1,0,0,62,39,1076.6166,59178.7443,3600.0000
all-green,0.12,6,-0.061,290.9086,35.7979,17.8533,1.0293,6.8653,0,0,0,0,471.1000,30.3435,456.0000,456,443,0.0056,276.1451,415,1.0000,0,1,0,0,41,27,1066.5404,7322.0984,3600.0000
actuated-anywhere-50,0.12,6,-0.053,395.6499,48.6869,118.3893,1.0519,48.0459,0.0005,0.9995,7.1668,11322,677.3000,22.4467,466.0000,466,443,1.9706,373.8467,407,1.0000,0,1,0,0,59,35,1077.8386,51785.7599,3600.0000
fixed-time,0.12,7,0.155,469.8198,57.4224,171.0242,0.9932,68.7076,0,0,0,0,740.5000,19.8926,437.0000,437,440,2.3275,432.2869,381,5.0000,0,5,0,0,57,55,1072.8115,73710.2593,3600.0000
actuated,0.12,7,1.068,373.2845,45.6237,75.2930,0.9955,29.4762,0.0009,0.9991,7.1880,22315,572.7000,25.4116,438.0000,438,440,1.8059,341.3514,393,5.0000,0,5,0,0,46,43,1070.3565,31550.0319,3600.0000
actuated-capped,0.12,7,0.796,375.0475,45.8391,76.5944,1.0023,30.0111,0.0010,0.9990,7.1952,22301,597.4000,25.3070,441.0000,441,440,1.7393,343.4431,394,5.0000,0,5,0,0,48,42,1071.6892,32162.5498,3600.0000
actuated-truncating,0.12,7,1.193,368.1414,44.9951,70.3283,0.9932,27.5055,0,0.9830,7.1093,22452,554.4000,25.7586,437.0000,437,440,1.8044,338.1924,395,5.0000,0,5,0,0,43,41,1069.0625,29405.0539,3600.0000
actuated-busiest-10,0.12,7,0.475,436.6175,53.3644,138.0698,0.9977,55.2529,0.0012,0.9988,7.2987,2447,669.6000,21.4857,439.0000,439,440,2.1755,400.6787,385,5.0000,0,5,0,0,55,51,1071.4986,59203.4272,3600.0000
actuated-busiest-25,0.12,7,0.819,412.4961,50.4162,114.3101,0.9818,45.5363,0.0030,0.9970,7.3733,5673,630.1000,22.8131,432.0000,432,440,2.0040,377.0694,386,5.0000,0,5,0,0,47,50,1070.3846,48741.3280,3600.0000
actuated-busiest-50,0.12,7,1.094,385.9718,47.1743,88.1760,0.9932,34.8269,0.0018,0.9982,7.2706,11187,598.3000,24.4862,437.0000,437,440,1.8232,353.1805,390,5.0000,0,5,0,0,48,46,1069.5589,37249.4541,3600.0000
longest-queue,0.12,7,0.638,383.5793,46.8819,85.3917,0.9909,33.6137,0.3218,0.6601,27.7274,8661,594.5000,24.6979,436.0000,436,440,2.2659,349.8036,390,5.0000,0,5,0,0,47,46,1071.5439,36018.5433,3600.0000
actuated-quietest-50,0.12,7,0.409,462.2691,56.4996,163.3655,0.9909,65.5442,0,1,7.1134,11123,725.9000,20.2462,436.0000,436,440,2.3071,425.4478,381,5.0000,0,5,0,0,56,55,1073.2119,70342.8397,3600.0000
actuated-quietest-75,0.12,7,0.767,440.5448,53.8444,142.1518,0.9909,56.8985,0.0003,0.9997,7.1427,16618,710.2000,21.2793,436.0000,436,440,2.1875,403.8894,387,5.0000,0,5,0,0,50,49,1071.0826,60942.9927,3600.0000
max-pressure,0.12,7,0.770,384.5036,46.9949,86.4858,0.9955,34.0941,0.3180,0.6648,27.6341,8690,585.9000,24.6154,438.0000,438,440,2.2777,352.7898,391,5.0000,0,5,0,0,48,45,1070.8048,36508.1453,3600.0000
random,0.12,6,9.245,1365.7682,168.0654,1056.3538,0.9932,443.5946,0,0.9361,29.5286,8232,1289.8000,6.4679,440.0000,440,443,4.5605,632.0840,294,2.0000,0,2,13.0000,0,171,159,1050.5404,466014.0218,3600.0000
max-pressure-capacity,0.12,7,0.678,383.7234,46.8995,86.0069,0.9932,33.9231,0.3211,0.6631,27.6414,8693,584.5000,24.6560,437.0000,437,440,2.2592,350.6500,392,5.0000,0,5,0,0,46,44,1070.2859,36307.4160,3600.0000
actuated-quietest-90,0.12,7,0.583,407.5314,49.8094,108.9999,0.9886,43.3110,0.0006,0.9994,7.1585,19887,647.3000,23.1402,435.0000,435,440,1.9565,372.6226,389,5.0000,0,5,0,0,47,47,1071.7920,46420.3733,3600.0000
all-green,0.12,7,0.817,314.5905,38.4499,19.2846,0.9818,6.5040,0,0,0,0,478.8000,30.5077,432.0000,432,440,0.0075,286.3747,400,5.0000,0,5,0,0,33,36,1066.4029,6935.8392,3600.0000
actuated-anywhere-10,0.12,7,0.549,461.1202,56.3591,162.2878,0.9886,65.1345,0.0004,0.9996,7.1594,2483,737.7000,20.2907,435.0000,435,440,2.3034,423.8176,381,5.0000,0,5,0,0,55,55,1072.7454,69872.7245,3600.0000
actuated-anywhere-25,0.12,7,0.236,446.4716,54.5688,147.5596,0.9932,59.0648,0.0014,0.9986,7.2293,5761,735.1000,21.0098,437.0000,437,440,2.2226,409.7467,383,5.0000,0,5,0,0,55,53,1073.0822,63381.4355,3600.0000
actuated-anywhere-50,0.12,7,0.308,427.8723,52.2955,129.1344,0.9955,51.5505,0.0009,0.9991,7.1988,11294,693.0000,21.9738,438.0000,438,440,2.1176,389.4600,385,5.0000,0,5,0,0,54,51,1072.4279,55284.1519,3600.0000
fixed-time,0.12,8,-1.124,421.8210,50.7357,158.4632,0.9492,67.5966,0,0,0,0,757.8000,20.1497,411.0000,411,433,2.2664,415.2164,371,2.0000,0,2,0,0,40,60,1005.1136,67942.2719,3600.0000
actuated,0.12,8,-0.110,330.3804,39.7374,65.9843,0.9607,27.6853,0.0004,0.9996,7.1615,22357,558.1000,25.9609,416.0000,416,433,1.6962,327.2442,385,2.0000,0,2,0,0,31,46,1009.9047,27959.5144,3600.0000
actuated-capped,0.12,8,-0.110,330.3804,39.7374,65.9843,0.9607,27.6853,0.0004,0.9996,7.1615,22357,558.1000,25.9609,416.0000,416,433,1.6962,327.2442,385,2.0000,0,2,0,0,31,46,1009.9047,27959.5144,3600.0000
actuated-truncating,0.12,8,-1.098,327.5952,39.4024,63.1904,0.9630,26.4776,0,0.9829,7.1080,22454,549.5000,26.1975,417.0000,417,433,1.7499,324.0376,386,2.0000,0,2,0,0,31,45,1010.3459,26751.5550,3600.0000
actuated-busiest-10,0.12,8,-0.822,392.6545,47.2276,128.8231,0.9607,54.7300,0.0037,0.9963,7.4505,2419,692.9000,21.7203,416.0000,416,433,2.0974,388.1069,376,2.0000,0,2,0,0,40,55,1007.4451,55137.4875,3600.0000
actuated-busiest-25,0.12,8,-0.327,368.1790,44.2838,105.3318,0.9538,44.7939,0.0028,0.9972,7.3503,5679,640.2000,23.1160,413.0000,413,433,1.9906,364.5314,379,2.0000,0,2,0,0,34,52,1004.2430,44983.9535,3600.0000
actuated-busiest-50,0.12,8,-1.052,344.2480,41.4054,80.0188,0.9654,33.7209,0.0011,0.9989,7.2198,11225,580.3000,24.8792,418.0000,418,433,1.7933,341.8525,385,2.0000,0,2,0,0,33,46,1009.3166,34035.0266,3600.0000
actuated-quietest-50,0.12,8,-1.213,409.2238,49.2205,146.0865,0.9538,62.2376,0.0002,0.9998,7.1239,11112,726.4000,20.7841,413.0000,413,433,2.1042,404.4491,373,2.0000,0,2,0,0,40,58,1005.1125,62555.7415,3600.0000
actuated-quietest-75,0.12,8,-1.369,383.8557,46.1693,121.1548,0.9469,51.6438,0.0004,0.9996,7.1508,16605,689.3000,22.1327,410.0000,410,433,1.9491,376.5404,374,2.0000,0,2,0,0,36,57,1003.0486,51801.2363,3600.0000
longest-queue,0.12,8,-0.563,347.9275,41.8479,84.7633,0.9538,35.8661,0.3256,0.6568,27.8556,8637,597.7000,24.5399,413.0000,413,433,2.2544,343.8174,380,2.0000,0,2,0,0,33,51,1006.4687,36098.0953,3600.0000
max-pressure,0.12,8,-0.870,344.4921,41.4347,80.8091,0.9538,34.1010,0.3195,0.6620,27.7247,8681,585.5000,24.8369,413.0000,413,433,2.2719,341.3948,383,2.0000,0,2,0,0,30,48,1008.3951,34387.2610,3600.0000
max-pressure-capacity,0.12,8,-0.796,345.1129,41.5094,81.3195,0.9584,34.3085,0.3249,0.6578,27.9637,8621,585.5000,24.7989,415.0000,415,433,2.2732,341.6068,383,2.0000,0,2,0,0,32,48,1008.6933,34606.7610,3600.0000
actuated-quietest-90,0.12,8,-0.736,356.6734,42.8999,94.2344,0.9469,40.0852,0.0006,0.9994,7.1644,19874,618.3000,23.8274,410.0000,410,433,1.7443,352.8911,380,2.0000,0,2,0,0,30,51,1002.1139,40169.9737,3600.0000
random,0.12,7,4.283,1582.4325,193.4084,1248.0053,0.9091,532.1858,0,0.9319,29.5918,8219,1635.6000,5.5829,400.0000,400,440,4.8282,679.4078,269,7.0000,0,7,9.0000,0,174,198,1025.8556,545945.8475,3600.0000
actuated-anywhere-10,0.12,8,-1.073,411.4921,49.4934,147.7936,0.9538,62.9108,0.0004,0.9996,7.1422,2488,735.2000,20.6944,413.0000,413,433,2.1836,403.9965,374,2.0000,0,2,0,0,39,57,1006.5978,63325.8227,3600.0000
actuated-anywhere-25,0.12,8,-0.803,401.7169,48.3176,138.8695,0.9492,59.3026,0.0021,0.9979,7.2695,5743,733.6000,21.1366,411.0000,411,433,2.1304,395.6231,373,2.0000,0,2,0,0,38,58,1003.5590,59513.7107,3600.0000
all-green,0.12,8,-0.836,279.8298,33.6573,16.9280,0.9607,6.6477,0,0,0,0,470.3000,30.7823,416.0000,416,433,0.0059,275.4786,393,2.0000,0,2,0,0,23,38,1010.2867,6716.1303,3600.0000
actuated-anywhere-50,0.12,8,-0.855,381.4231,45.8767,118.1489,0.9446,50.2954,0.0010,0.9990,7.2048,11289,689.1000,22.3133,409.0000,409,433,2.0448,376.4545,376,2.0000,0,2,0,0,33,55,1004.9911,50546.3914,3600.0000
fixed-time,0.12,9,-1.412,448.6507,56.8291,169.6101,0.9561,69.7624,0,0,0,0,765.9000,19.7651,436.0000,436,456,2.3358,445.0874,388,2.0000,0,2,0,0,48,66,1096.8180,76516.6022,3600.0000
actuated,0.12,9,-1.138,350.2487,44.3648,70.3482,0.9583,28.4640,0.0008,0.9992,7.1831,22319,593.9000,25.5583,437.0000,437,456,1.7252,344.5032,401,2.0000,0,2,0,0,36,53,1100.1761,31315.4665,3600.0000
actuated-truncating,0.12,9,-1.207,346.9739,43.9500,67.0050,0.9561,27.0854,0,0.9829,7.1074,22463,572.6000,25.8054,436.0000,436,456,1.7861,341.0332,400,2.0000,0,2,0,0,36,54,1100.1622,29798.2923,3600.0000
actuated-capped,0.12,9,-1.138,350.2487,44.3648,70.3482,0.9583,28.4640,0.0008,0.9992,7.1831,22319,593.9000,25.5583,437.0000,437,456,1.7252,344.5032,401,2.0000,0,2,0,0,36,53,1100.1761,31315.4665,3600.0000
actuated-busiest-10,0.12,9,-1.061,423.8489,53.6875,144.2864,0.9605,59.1027,0.0033,0.9967,7.4102,2428,745.6000,20.9962,438.0000,438,456,2.1717,418.8941,390,2.0000,0,2,0,0,48,64,1099.1335,64961.7201,3600.0000
actuated-busiest-50,0.12,9,-1.524,366.8200,46.4639,86.3457,0.9583,34.9902,0.0016,0.9984,7.2555,11197,625.6000,24.4294,437.0000,437,456,1.8591,361.8702,399,2.0000,0,2,0,0,38,55,1102.6736,38582.7439,3600.0000
actuated-busiest-25,0.12,9,-0.775,393.4594,49.8382,112.9605,0.9605,45.9625,0.0039,0.9961,7.4023,5660,672.4000,22.7352,438.0000,438,456,1.9897,384.6970,394,2.0000,0,2,0,0,44,60,1102.6844,50682.1715,3600.0000
longest-queue,0.12,9,-1.081,365.4384,46.2889,85.3287,0.9583,34.6278,0.3191,0.6616,27.6295,8699,628.8000,24.4926,437.0000,437,456,2.2672,358.7839,398,2.0000,0,2,0,0,39,56,1101.3706,38138.0753,3600.0000
actuated-quietest-50,0.12,9,-1.287,432.6452,54.8017,153.8744,0.9539,63.2738,0,1,7.1152,11120,748.5000,20.4943,435.0000,435,456,2.2179,427.3767,391,2.0000,0,2,0,0,45,64,1095.6459,69325.7262,3600.0000
actuated-quietest-75,0.12,9,-0.985,409.3075,51.8456,130.0264,0.9561,53.3252,0.0004,0.9996,7.1489,16615,710.5000,21.7163,436.0000,436,456,2.0509,403.0214,392,2.0000,0,2,0,0,44,62,1097.0954,58502.8275,3600.0000
max-pressure,0.12,9,-1.313,366.0092,46.3612,85.6649,0.9583,34.7386,0.3138,0.6664,27.4369,8752,629.9000,24.4692,437.0000,437,456,2.2567,359.5612,399,2.0000,0,2,0,0,39,56,1102.0310,38282.9894,3600.0000
max-pressure-capacity,0.12,9,-1.300,365.4825,46.2944,84.8100,0.9715,34.3296,0.3209,0.6603,27.6700,8688,623.3000,24.5441,443.0000,443,456,2.2523,358.7648,401,2.0000,0,2,0,0,43,54,1103.7562,37891.4785,3600.0000
actuated-quietest-90,0.12,9,-0.871,375.4213,47.5534,95.1392,0.9605,38.7190,0.0005,0.9995,7.1590,19890,634.7000,23.8089,438.0000,438,456,1.8123,367.5053,397,2.0000,0,2,0,0,41,57,1100.7974,42621.7622,3600.0000
random,0.12,8,-0.967,1166.1132,140.2575,892.1691,0.9192,402.1077,0,0.9409,29.6486,8207,1819.9000,7.0108,398.0000,398,433,4.0057,645.2097,277,3.0000,0,3,6.0000,0,136,162,957.1318,384870.1021,3600.0000
all-green,0.12,9,0.033,296.7625,37.5899,18.1963,0.9583,6.8443,0,0,0,0,500.3000,30.3706,437.0000,437,456,0.0091,289.3646,407,2.0000,0,2,0,0,30,47,1101.6150,7539.8139,3600.0000
actuated-anywhere-25,0.12,9,-0.676,421.6800,53.4128,142.9228,0.9518,58.7049,0.0012,0.9988,7.2122,5771,719.9000,21.0403,434.0000,434,456,2.1634,415.1696,391,2.0000,0,2,0,0,43,63,1095.4921,64310.7975,3600.0000
actuated-anywhere-10,0.12,9,-1.234,434.6368,55.0540,156.0914,0.9474,64.2920,0,1,7.1347,2489,761.6000,20.3708,432.0000,432,456,2.2490,431.4358,388,2.0000,0,2,0,0,44,66,1094.2749,70353.1570,3600.0000
actuated-anywhere-50,0.12,9,-0.922,402.7070,51.0096,124.4530,0.9496,51.1602,0.0010,0.9990,7.2029,11291,700.7000,22.0124,433.0000,433,456,2.0228,397.2280,393,2.0000,0,2,0,0,40,61,1093.5522,55946.3760,3600.0000
fixed-time,0.12,10,-0.816,484.2185,54.4746,190.0027,0.9951,75.4258,0,0,0,0,795.5000,19.1881,403.0000,403,405,2.5464,454.2161,347,2.0000,0,2,0,0,57,57,1013.9756,76479.9014,3600.0000
actuated,0.12,10,-1.547,368.9501,41.5069,74.4083,0.9926,29.2439,0.0006,0.9994,7.1685,22346,579.9000,25.4722,402.0000,402,405,1.7626,346.8855,359,2.0000,0,2,0,0,44,45,1016.0973,29714.6599,3600.0000
actuated-capped,0.12,10,-1.547,368.9501,41.5069,74.4083,0.9926,29.2439,0.0006,0.9994,7.1685,22346,579.9000,25.4722,402.0000,402,405,1.7626,346.8855,359,2.0000,0,2,0,0,44,45,1016.0973,29714.6599,3600.0000
actuated-truncating,0.12,10,-1.682,365.0691,41.0703,69.5644,1.0025,27.2212,0,0.9843,7.1077,22464,582.9000,25.8412,406.0000,406,405,1.7626,346.6205,365,2.0000,0,2,0,0,42,39,1019.5374,27753.0746,3600.0000
actuated-busiest-10,0.12,10,-1.426,444.4346,49.9989,149.6870,0.9951,59.1555,0.0016,0.9984,7.2914,2452,708.6000,21.0150,403.0000,403,405,2.2868,418.7581,351,2.0000,0,2,0,0,53,53,1016.2600,60117.3175,3600.0000
actuated-busiest-25,0.12,10,-1.550,410.9521,46.2321,115.8777,0.9926,45.6870,0.0032,0.9968,7.3492,5685,653.0000,22.8003,402.0000,402,405,2.0237,388.1827,353,2.0000,0,2,0,0,50,51,1016.9393,46460.8579,3600.0000
actuated-busiest-50,0.12,10,-1.231,382.0588,42.9816,87.6084,0.9975,34.5085,0.0012,0.9988,7.2296,11221,600.4000,24.5637,404.0000,404,405,1.8640,361.0838,359,2.0000,0,2,0,0,46,45,1016.1044,35064.1936,3600.0000
actuated-quietest-50,0.12,10,-0.943,468.3351,52.6877,174.2373,0.9926,69.1559,0.0001,0.9999,7.1194,11120,762.1000,19.8555,402.0000,402,405,2.4313,441.2883,349,2.0000,0,2,0,0,54,55,1013.8812,70115.8907,3600.0000
actuated-quietest-75,0.12,10,-0.820,436.6462,49.1227,142.1223,1,56.2321,0.0002,0.9998,7.1418,16624,720.1000,21.3767,405.0000,405,405,2.1247,410.6116,354,2.0000,0,2,0,0,52,50,1015.2250,57088.2407,3600.0000
longest-queue,0.12,10,-1.380,383.6331,43.1587,88.4550,0.9901,34.7180,0.3234,0.6594,27.9493,8612,609.1000,24.5286,401.0000,401,405,2.3088,362.2272,357,2.0000,0,2,0,0,45,47,1018.7311,35368.2822,3600.0000
max-pressure,0.12,10,-1.317,385.3953,43.3570,90.5945,0.9901,35.6614,0.3193,0.6633,27.6231,8696,616.1000,24.3640,401.0000,401,405,2.3423,364.4799,358,2.0000,0,2,0,0,44,46,1016.9325,36265.1850,3600.0000
max-pressure-capacity,0.12,10,-1.491,386.0432,43.4299,90.9811,0.9926,35.7368,0.3216,0.6587,27.7259,8671,633.4000,24.3618,402.0000,402,405,2.3310,365.2958,359,2.0000,0,2,0,0,44,45,1018.4380,36395.6655,3600.0000
random,0.12,9,6.064,1416.9785,179.4839,1043.5231,0.9671,436.1429,0,0.9357,29.5219,8230,1732.6000,6.5623,441.0000,441,456,4.6354,736.9225,298,6.0000,0,6,17.0000,0,173,165,1085.7783,473554.5132,3600.0000
actuated-quietest-90,0.12,10,-0.500,402.5049,45.2818,108.8973,0.9852,43.1107,0.0006,0.9994,7.1614,19887,629.8000,23.1986,399.0000,399,405,1.9440,377.8008,354,2.0000,0,2,0,0,46,50,1012.8575,43664.9936,3600.0000
actuated-anywhere-10,0.12,10,-0.622,470.5901,52.9414,176.4536,0.9951,70.0133,0.0004,0.9996,7.1431,2489,788.9000,19.7535,403.0000,403,405,2.4780,443.6739,348,2.0000,0,2,0,0,56,56,1013.3104,70945.2056,3600.0000
all-green,0.12,10,-1.778,312.4072,35.1458,19.3156,0.9926,7.2822,0,0,0,0,500.3000,30.3174,402.0000,402,405,0.0108,295.0361,368,2.0000,0,2,0,0,35,36,1016.5255,7402.5000,3600.0000
actuated-anywhere-25,0.12,10,-1.211,454.4936,51.1305,160.3937,0.9926,63.6133,0.0017,0.9983,7.2453,5759,746.0000,20.4744,402.0000,402,405,2.3517,427.1807,348,2.0000,0,2,0,0,55,56,1013.3254,64460.9310,3600.0000
actuated-anywhere-50,0.12,10,-0.989,435.8395,49.0319,140.9044,0.9975,55.6702,0.0007,0.9993,7.1821,11308,740.1000,21.4420,404.0000,404,405,2.2464,407.9504,353,2.0000,0,2,0,0,52,51,1016.2707,56575.9996,3600.0000
fixed-time,0.16,1,-0.250,465.1028,73.8997,179.9870,1,73.2780,0,0,0,0,809.3000,19.4256,572.0000,572,572,2.3877,432.4583,496,5.0000,0,5,0,0,76,71,1382.9127,101337.0915,3600.0000
actuated,0.16,1,-0.020,369.9094,58.7745,82.5793,1.0122,32.7910,0.0019,0.9981,7.2573,22195,610.9000,24.8538,579.0000,579,572,1.7962,344.0725,517,5.0000,0,5,0,0,62,50,1394.0865,45713.5594,3600.0000
actuated-capped,0.16,1,0.083,374.8313,59.5565,89.4825,0.9983,35.8633,0.0019,0.9981,7.2581,22189,648.2000,24.3425,571.0000,571,572,1.9027,349.5555,510,5.0000,0,5,0,0,61,57,1384.3298,49646.6781,3600.0000
actuated-truncating,0.16,1,-0.021,356.5556,56.6527,69.0907,1.0105,27.2383,0,0.9763,7.1151,22438,559.9000,25.8475,578.0000,578,572,1.8129,332.9891,516,5.0000,0,5,0,0,62,51,1394.9666,37996.4977,3600.0000
actuated-busiest-10,0.16,1,-0.072,446.4220,70.9315,161.8492,0.9948,65.9489,0.0089,0.9911,7.7969,2362,786.5000,20.2258,569.0000,569,572,2.3367,415.0070,500,5.0000,0,5,0,0,69,67,1380.1751,91021.0451,3600.0000
actuated-busiest-50,0.16,1,0.076,384.0617,61.0231,98.4349,0.9913,39.5320,0.0036,0.9964,7.3724,11103,615.6000,23.7536,567.0000,567,572,1.9296,356.2659,504,5.0000,0,5,0,0,63,63,1385.7753,54782.4690,3600.0000
actuated-busiest-25,0.16,1,-0.326,404.9491,64.3419,118.0609,1.0017,47.4193,0.0064,0.9936,7.5501,5596,646.7000,22.5726,573.0000,573,572,2.0328,374.5562,505,5.0000,0,5,0,0,68,62,1391.6947,65993.2214,3600.0000
longest-queue,0.16,1,-0.041,380.2442,60.4166,95.5305,0.9965,38.4244,0.2946,0.6782,26.5937,8967,618.2000,23.9429,570.0000,570,572,2.3911,353.8049,508,5.0000,0,5,0,0,62,59,1382.2357,53111.5725,3600.0000
max-pressure,0.16,1,-0.123,377.4551,59.9734,90.3504,1.0035,35.9606,0.2834,0.6898,26.0187,9125,642.3000,24.3425,574.0000,574,572,2.3392,353.0334,512,5.0000,0,5,0,0,62,55,1394.5092,50147.3443,3600.0000
actuated-quietest-50,0.16,1,-0.275,450.8449,71.6343,165.5231,1,67.2789,0.0001,0.9999,7.1290,11109,769.2000,20.0737,572.0000,572,572,2.2764,419.2432,498,5.0000,0,5,0,0,74,69,1383.7687,93098.4969,3600.0000
actuated-quietest-75,0.16,1,-0.177,430.5322,68.4068,145.2009,0.9983,58.9283,0.0007,0.9993,7.1764,16576,719.7000,21.0489,571.0000,571,572,2.1586,398.7908,502,5.0000,0,5,0,0,69,65,1383.3081,81516.0427,3600.0000
max-pressure-capacity,0.16,1,-0.375,378.5140,60.1417,91.2950,1.0017,36.3344,0.2894,0.6832,26.3045,9047,631.0000,24.2753,573.0000,573,572,2.3339,353.8116,510,5.0000,0,5,0,0,63,57,1394.6459,50673.5585,3600.0000
random,0.12,10,8.883,2138.3672,240.5663,1667.8593,0.8617,727.9068,0,0.9306,29.7363,8185,1848.6000,4.2845,349.0000,349,405,5.7960,677.3158,222,8.0000,0,8,30.0000,0,214,232,923.7428,672398.7117,3600.0000
actuated-quietest-90,0.16,1,0.081,401.5621,63.8038,114.9992,0.9930,46.2264,0.0015,0.9985,7.2283,19784,701.2000,22.7431,568.0000,568,572,1.9769,374.0760,504,5.0000,0,5,0,0,64,63,1390.0666,64257.8207,3600.0000
all-green,0.16,1,-0.230,303.0124,48.1453,17.9839,1.0052,6.2925,0,0,0,0,484.0000,30.5952,575.0000,575,572,0.0086,281.3539,523,5.0000,0,5,0,0,52,44,1390.8102,8751.6969,3600.0000
actuated-anywhere-10,0.16,1,-0.610,452.2044,71.8503,167.8909,1.0017,68.5012,0.0004,0.9996,7.1525,2486,796.6000,19.9391,573.0000,573,572,2.3296,422.3476,500,5.0000,0,5,0,0,73,67,1378.7689,94447.2999,3600.0000
actuated-anywhere-25,0.16,1,-0.052,451.9000,71.8019,167.9587,0.9895,68.6692,0.0028,0.9972,7.3103,5727,788.8000,19.9158,566.0000,566,572,2.3679,419.4696,496,5.0000,0,5,0,0,70,71,1376.3350,94511.7614,3600.0000
actuated-anywhere-50,0.16,1,-0.527,425.8322,67.6600,142.2741,0.9878,58.0640,0.0014,0.9986,7.2401,11255,790.3000,21.1632,565.0000,565,572,2.1789,398.6409,501,5.0000,0,5,0,0,64,66,1374.9841,79837.1082,3600.0000
actuated,0.16,2,3.208,447.9617,72.0472,132.6438,0.9758,53.7756,0.0016,0.9984,7.2330,22233,582.3000,21.6873,565.0000,565,579,1.7973,346.3661,505,5.0000,0,5,11.0000,0,72,70,1399.8773,75279.2815,3600.0000
fixed-time,0.16,2,2.896,546.6093,87.9130,230.5688,0.9845,93.9678,0,0,0,0,785.9000,17.4539,570.0000,570,579,2.3428,447.9528,496,5.0000,0,5,11.0000,0,86,79,1403.4679,131880.7623,3600.0000
actuated-capped,0.16,2,3.320,449.7461,72.3342,135.5442,0.9620,55.1905,0.0017,0.9983,7.2442,22216,604.3000,21.5056,557.0000,557,579,1.8776,350.7104,501,5.0000,0,5,11.0000,0,68,74,1394.3520,76954.9906,3600.0000
actuated-truncating,0.16,2,2.948,440.2411,70.8054,123.4544,0.9775,49.7436,0,0.9792,7.1138,22449,572.4000,22.2158,566.0000,566,579,1.8394,341.7654,508,5.0000,0,5,11.0000,0,70,67,1406.4026,69959.5946,3600.0000
actuated-busiest-10,0.16,2,3.328,517.9273,83.3000,201.8743,0.9775,82.1125,0.0042,0.9958,7.5361,2405,708.8000,18.5244,566.0000,566,579,2.2723,416.8534,496,5.0000,0,5,11.0000,0,82,79,1404.3328,115313.3112,3600.0000
actuated-busiest-25,0.16,2,3.238,489.6743,78.7559,172.7376,0.9827,69.8954,0.0044,0.9956,7.4612,5636,658.3000,19.7672,569.0000,569,579,2.0967,389.3533,505,5.0000,0,5,11.0000,0,76,70,1408.9075,98476.1754,3600.0000
actuated-busiest-50,0.16,2,4.104,474.8370,76.3696,157.7207,0.9845,63.6811,0.0041,0.9959,7.4282,11054,694.0000,20.4588,570.0000,570,579,2.0120,376.9037,507,5.0000,0,5,11.0000,0,75,68,1409.0448,89729.5696,3600.0000
longest-queue,0.16,2,2.909,458.7682,73.7852,143.2539,0.9827,58.0894,0.2941,0.6775,26.6037,8965,624.9000,21.1450,569.0000,569,579,2.3035,362.2567,506,5.0000,0,5,11.0000,0,75,69,1401.8069,81430.0991,3600.0000
actuated-quietest-50,0.16,2,2.813,527.8884,84.9021,211.9994,0.9879,86.3273,0,1,7.1200,11113,749.0000,18.1290,572.0000,572,579,2.1672,427.9151,498,5.0000,0,5,11.0000,0,86,77,1403.1845,121133.1237,3600.0000
actuated-quietest-75,0.16,2,3.157,508.7943,81.8311,192.7384,0.9827,78.4464,0.0006,0.9994,7.1695,16591,700.2000,18.8668,569.0000,569,579,2.1225,408.9161,497,5.0000,0,5,11.0000,0,84,78,1402.1255,109991.7448,3600.0000
max-pressure,0.16,2,2.845,463.3563,74.5231,148.5651,0.9741,60.4369,0.2896,0.6847,26.2779,9053,633.5000,20.8587,564.0000,564,579,2.3831,366.3660,503,5.0000,0,5,11.0000,0,73,72,1398.1670,84500.9147,3600.0000
max-pressure-capacity,0.16,2,2.848,460.2579,74.0248,145.0815,0.9775,58.9154,0.2934,0.6779,26.4155,9017,634.8000,21.0458,566.0000,566,579,2.3389,362.5360,505,5.0000,0,5,11.0000,0,73,70,1400.2478,82496.1046,3600.0000
actuated-quietest-90,0.16,2,3.217,471.5043,75.8336,155.7151,0.9793,63.2231,0.0007,0.9993,7.1807,19844,637.6000,20.5163,567.0000,567,579,1.8925,371.7505,505,5.0000,0,5,11.0000,0,74,70,1401.8690,88630.5693,3600.0000
actuated-anywhere-10,0.16,2,3.132,533.9461,85.8763,218.0033,0.9827,88.7321,0,1,7.1409,2488,766.8000,17.9143,569.0000,569,579,2.2817,434.8489,497,5.0000,0,5,11.0000,0,84,78,1403.7727,124559.7103,3600.0000
actuated-anywhere-25,0.16,2,3.707,519.4383,83.5430,204.2593,0.9758,83.3122,0.0028,0.9972,7.3209,5724,752.9000,18.4089,565.0000,565,579,2.1615,421.0049,494,5.0000,0,5,11.0000,0,83,81,1399.5189,116597.0237,3600.0000
all-green,0.16,2,3.048,386.8855,62.2241,71.7228,0.9775,28.4623,0,0,0,0,484.9000,25.6891,566.0000,566,579,0.0285,288.3006,516,5.0000,0,5,11.0000,0,62,59,1405.7666,40011.3819,3600.0000
random,0.16,1,9.037,2337.7752,371.4465,1916.3763,0.8619,872.7616,0,0.8905,29.5323,8228,1639.9000,3.6546,493.0000,493,572,6.2138,652.4439,310,9.0000,0,9,60.0000,0,336,346,1251.5721,1092324.0641,3600.0000
actuated-anywhere-50,0.16,2,3.381,505.7335,81.3388,189.8934,0.9845,77.2745,0.0021,0.9979,7.2770,11227,745.7000,18.9927,570.0000,570,579,2.1523,405.4854,499,5.0000,0,5,11.0000,0,83,76,1402.6676,108390.4594,3600.0000
actuated,0.16,3,-2.198,393.4141,59.0121,98.9943,0.9796,40.9364,0.0009,0.9991,7.1910,22301,575.8000,23.5436,529.0000,529,540,1.7720,336.4092,476,4.0000,0,4,6.0000,0,58,59,1277.6695,52303.2413,3600.0000
fixed-time,0.16,3,-1.715,485.4507,72.8176,189.6600,0.9778,78.8667,0,0,0,0,733.0000,18.8575,528.0000,528,540,2.2637,415.8562,452,4.0000,0,4,6.0000,0,81,83,1283.3221,101211.4122,3600.0000
actuated-capped,0.16,3,-2.198,393.4141,59.0121,98.9943,0.9796,40.9364,0.0009,0.9991,7.1910,22301,575.8000,23.5436,529.0000,529,540,1.7720,336.4092,476,4.0000,0,4,6.0000,0,58,59,1277.6695,52303.2413,3600.0000
actuated-truncating,0.16,3,-2.092,386.7219,58.0083,93.1245,0.9741,38.5862,0,0.9775,7.1103,22449,562.4000,23.9120,526.0000,526,540,1.7781,330.7228,474,4.0000,0,4,6.0000,0,57,61,1273.8431,49152.7087,3600.0000
actuated-busiest-10,0.16,3,-1.602,461.6135,69.2420,165.3690,0.9796,68.5142,0.0033,0.9967,7.4996,2411,710.5000,19.9381,529.0000,529,540,2.1689,395.7655,458,4.0000,0,4,6.0000,0,76,77,1285.4424,88071.0477,3600.0000
actuated-busiest-25,0.16,3,-1.923,430.7926,64.6189,137.5070,0.9759,57.4308,0.0039,0.9961,7.4128,5654,636.4000,21.2511,527.0000,527,540,2.0259,372.4556,466,4.0000,0,4,6.0000,0,66,69,1272.0002,73052.0029,3600.0000
actuated-busiest-50,0.16,3,-2.140,405.6437,60.8466,112.1197,0.9759,46.6350,0.0016,0.9984,7.2582,11198,612.1000,22.7026,527.0000,527,540,1.8436,349.1852,472,4.0000,0,4,6.0000,0,60,63,1273.6085,59394.7287,3600.0000
longest-queue,0.16,3,-1.244,406.7630,61.0144,113.0873,0.9778,46.9962,0.3006,0.6747,26.8168,8913,598.3000,22.6529,528.0000,528,540,2.3365,348.2581,470,4.0000,0,4,6.0000,0,63,65,1274.5536,59899.1402,3600.0000
max-pressure,0.16,3,-1.506,407.3948,61.1092,114.2472,0.9778,47.6051,0.2981,0.6780,26.6793,8951,603.0000,22.5659,528.0000,528,540,2.3415,350.3172,471,4.0000,0,4,6.0000,0,62,64,1271.8456,60546.3087,3600.0000
actuated-quietest-50,0.16,3,-1.520,475.2380,71.2857,179.4549,0.9741,74.5929,0.0002,0.9998,7.1219,11115,732.0000,19.2905,526.0000,526,540,2.1934,402.8868,453,4.0000,0,4,6.0000,0,78,82,1283.4117,95733.4593,3600.0000
actuated-quietest-75,0.16,3,-1.493,455.2702,68.2905,159.0806,0.9796,65.8955,0.0004,0.9996,7.1534,16597,682.6000,20.2380,529.0000,529,540,2.0669,387.1441,458,4.0000,0,4,6.0000,0,76,77,1285.9646,84739.3174,3600.0000
max-pressure-capacity,0.16,3,-1.403,405.2874,60.7931,111.8514,0.9796,46.4944,0.3031,0.6733,26.9351,8887,612.1000,22.7228,529.0000,529,540,2.3103,347.7756,471,4.0000,0,4,6.0000,0,63,64,1273.4301,59207.3467,3600.0000
actuated-quietest-90,0.16,3,-1.484,422.1385,63.3208,126.5493,0.9907,52.3011,0.0007,0.9993,7.1746,19864,606.6000,21.9144,535.0000,535,540,1.8775,359.7339,466,4.0000,0,4,6.0000,0,74,69,1283.0761,67106.2464,3600.0000
actuated-anywhere-10,0.16,3,-1.882,468.2859,70.2429,173.7022,0.9667,72.4338,0,1,7.1397,2488,702.7000,19.5211,522.0000,522,540,2.1664,400.8626,452,4.0000,0,4,6.0000,0,75,83,1278.1494,92581.2760,3600.0000
actuated-anywhere-25,0.16,3,-2.108,470.1863,70.5279,175.3627,0.9722,73.0789,0.0023,0.9977,7.2782,5740,711.7000,19.4474,525.0000,525,540,2.2492,401.8599,454,4.0000,0,4,6.0000,0,76,81,1278.6912,93445.3586,3600.0000
all-green,0.16,3,-1.780,337.1891,50.5784,44.9910,0.9722,18.1789,0,0,0,0,481.3000,27.7925,525.0000,525,540,0.0212,281.2753,482,4.0000,0,4,6.0000,0,48,53,1273.7839,23156.0148,3600.0000
actuated-anywhere-50,0.16,3,-2.322,445.1635,66.7745,148.8995,0.9889,61.6055,0.0009,0.9991,7.1968,11295,668.8000,20.7390,534.0000,534,540,2.1170,380.1933,462,4.0000,0,4,6.0000,0,77,73,1286.2720,79241.4492,3600.0000
actuated,0.16,4,1.799,356.8946,58.7885,78.5188,0.9983,32.0454,0.0013,0.9987,7.2249,22237,558.1000,24.9836,592.0000,592,593,1.8335,337.3987,538,3.0000,0,3,0,0,54,52,1415.8708,45372.1736,3600.0000
fixed-time,0.16,4,0.961,495.0580,81.5471,216.5232,0.9983,89.6996,0,0,0,0,893.1000,17.8488,592.0000,592,593,2.8686,465.6584,524,3.0000,0,3,0,0,68,66,1417.3947,127139.6816,3600.0000
random,0.16,2,2.336,2472.2665,397.6229,1969.7172,0.7979,904.0445,0,0.8873,29.5497,8226,1382.2000,3.5404,462.0000,462,579,6.5030,646.8699,289,16.0000,0,16,79.0000,0,343,365,1255.4234,1134958.6797,3600.0000
actuated-capped,0.16,4,1.788,366.0450,60.2957,88.6865,1,36.4528,0.0018,0.9982,7.2492,22210,642.1000,24.2417,593.0000,593,593,1.9242,347.2246,540,3.0000,0,3,0,0,53,50,1410.4544,51414.9997,3600.0000
actuated-truncating,0.16,4,1.581,347.0024,57.1590,68.4734,1.0051,27.8143,0,0.9780,7.1113,22446,544.8000,25.7408,596.0000,596,593,1.8620,331.7547,545,3.0000,0,3,0,0,51,45,1416.7781,39406.6540,3600.0000
actuated-busiest-25,0.16,4,1.470,410.5707,67.6301,131.1792,1.0101,53.8813,0.0074,0.9926,7.6201,5571,694.8000,21.6965,599.0000,599,593,2.2592,388.6756,536,3.0000,0,3,0,0,63,54,1421.3196,76582.5413,3600.0000
actuated-busiest-10,0.16,4,0.863,458.5442,75.5324,180.8510,1.0051,75.0588,0.0033,0.9967,7.3957,2431,856.1000,19.2428,596.0000,596,593,2.6321,434.8734,530,3.0000,0,3,0,0,66,60,1412.5830,106026.8298,3600.0000
actuated-busiest-50,0.16,4,1.829,383.7482,63.2119,104.7773,1.0017,42.9215,0.0042,0.9958,7.4103,11066,608.5000,23.2365,594.0000,594,593,2.0675,364.4978,539,3.0000,0,3,0,0,55,51,1419.5551,60929.4573,3600.0000
longest-queue,0.16,4,1.158,367.9501,60.6096,89.6475,1.0135,36.6690,0.2872,0.6843,26.2955,9067,585.7000,24.2272,601.0000,601,593,2.3796,350.9138,542,3.0000,0,3,0,0,59,48,1417.0726,51962.6909,3600.0000
max-pressure,0.16,4,1.410,374.6064,61.7060,96.1988,1.0084,39.3860,0.2828,0.6875,26.0697,9126,644.1000,23.7944,598.0000,598,593,2.4213,356.4293,542,3.0000,0,3,0,0,56,48,1417.8086,55841.8801,3600.0000
actuated-quietest-50,0.16,4,0.759,470.1563,77.4452,191.4668,1.0067,79.0630,0.0001,0.9999,7.1249,11108,873.4000,18.8405,597.0000,597,593,2.6601,445.0066,530,3.0000,0,3,0,0,67,60,1417.9675,112108.8361,3600.0000
actuated-quietest-75,0.16,4,1.275,460.4750,75.8505,182.0558,0.9933,75.2822,0.0007,0.9993,7.1776,16570,919.5000,19.2213,589.0000,589,593,2.5441,432.3926,527,3.0000,0,3,0,0,62,63,1416.5905,106644.0787,3600.0000
max-pressure-capacity,0.16,4,1.191,374.6450,61.7124,96.5051,1.0067,39.5771,0.2927,0.6777,26.6740,8955,644.6000,23.7600,597.0000,597,593,2.4046,356.6554,542,3.0000,0,3,0,0,55,48,1416.0282,56042.3020,3600.0000
actuated-quietest-90,0.16,4,0.900,422.1064,69.5303,141.6779,1.0017,58.0539,0.0021,0.9979,7.2612,19731,785.6000,21.1593,594.0000,594,593,2.2884,395.7210,537,3.0000,0,3,0,0,57,53,1426.2960,82802.0048,3600.0000
all-green,0.16,4,1.457,293.1757,48.2926,17.3473,0.9916,6.4372,0,0,0,0,465.4000,30.5617,588.0000,588,593,0.0085,280.2578,548,3.0000,0,3,0,0,40,42,1411.1000,9083.4638,3600.0000
actuated-anywhere-25,0.16,4,1.579,469.4619,77.3308,190.2504,1.0051,78.5660,0.0019,0.9981,7.2659,5749,893.1000,18.8851,596.0000,596,593,2.6842,444.0140,529,3.0000,0,3,0,0,67,61,1420.1584,111576.1019,3600.0000
actuated-anywhere-10,0.16,4,1.366,483.7199,79.6794,205.4836,1,85.1948,0.0008,0.9992,7.1766,2481,873.4000,18.2535,593.0000,593,593,2.8204,454.8173,525,3.0000,0,3,0,0,68,65,1415.4120,120585.7693,3600.0000
actuated-anywhere-50,0.16,4,1.398,444.4912,73.2176,166.7325,1.0017,69.1343,0.0010,0.9990,7.2143,11285,911.8000,19.8720,594.0000,594,593,2.4665,414.8384,529,3.0000,0,3,0,0,65,61,1412.9084,97680.3942,3600.0000
actuated,0.16,5,-0.244,368.3027,57.7007,88.7743,1.0071,35.9730,0.0017,0.9983,7.2454,22222,688.1000,24.3732,568.0000,568,564,1.8426,351.8537,512,2.0000,0,2,0,0,56,50,1374.6559,49450.5162,3600.0000
fixed-time,0.16,5,0.988,448.9027,70.3281,172.0050,1.0248,69.8222,0,0,0,0,782.0000,19.8318,578.0000,578,564,2.3654,430.6613,501,1.0000,0,1,0,0,77,62,1382.4470,96525.5334,3600.0000
random,0.16,3,5.144,2360.8537,354.1281,1852.5044,0.9056,818.8505,0,0.8981,29.5051,8242,1495.4000,3.8653,489.0000,489,540,6.1678,632.1408,299,7.0000,0,7,58.0000,0,340,326,1218.4170,997701.4638,3600.0000
actuated-capped,0.16,5,-0.767,346.6661,54.3110,71.1762,1.0035,28.9437,0.0012,0.9988,7.2205,22260,589.7000,25.5991,566.0000,566,564,1.7150,338.1768,514,1.0000,0,1,0,0,52,49,1375.5468,39813.3838,3600.0000
actuated-truncating,0.16,5,-0.798,340.8186,53.3949,65.0523,1.0071,26.4188,0,0.9790,7.1098,22458,550.3000,26.0588,568.0000,568,564,1.7676,331.8703,516,1.0000,0,1,0,0,52,47,1376.4063,36362.9852,3600.0000
actuated-busiest-10,0.16,5,0.669,422.2030,66.1451,145.5975,1.0142,59.1876,0.0029,0.9971,7.3691,2435,756.9000,21.0588,572.0000,572,564,2.2561,408.3874,506,1.0000,0,1,0,0,66,57,1380.2509,81693.7702,3600.0000
actuated-busiest-25,0.16,5,0.713,384.8738,60.2969,108.9817,1.0089,44.3077,0.0039,0.9961,7.4131,5653,631.6000,23.0836,569.0000,569,564,1.9941,373.2100,509,1.0000,0,1,0,0,60,54,1378.0633,61058.8587,3600.0000
actuated-busiest-50,0.16,5,0.292,361.8583,56.6911,86.2672,1.0089,35.1121,0.0020,0.9980,7.2901,11164,605.1000,24.5188,569.0000,569,564,1.8667,352.1348,512,1.0000,0,1,0,0,57,51,1375.7212,48304.4281,3600.0000
longest-queue,0.16,5,-0.725,360.2305,56.4361,84.3545,1.0124,34.2847,0.2941,0.6813,26.4292,9013,590.6000,24.6716,571.0000,571,564,2.2515,349.9951,513,1.0000,0,1,0,0,58,50,1378.1736,47250.2138,3600.0000
max-pressure,0.16,5,-0.340,357.7197,56.0427,82.1046,1.0106,33.3926,0.2919,0.6832,26.3162,9034,579.7000,24.8249,570.0000,570,564,2.2288,348.0304,513,1.0000,0,1,0,0,57,50,1376.9629,45980.3214,3600.0000
max-pressure-capacity,0.16,5,-0.192,358.0807,56.0993,82.5627,1.0106,33.5957,0.2953,0.6798,26.4774,9004,570.8000,24.7918,570.0000,570,564,2.2556,347.5797,512,1.0000,0,1,0,0,58,51,1376.5882,46247.4679,3600.0000
actuated-quietest-75,0.16,5,0.686,447.6149,70.1263,168.1175,1.0089,68.5611,0.0021,0.9979,7.2607,16473,868.2000,19.9607,569.0000,569,564,2.2515,426.6671,502,2.0000,0,2,0,0,67,60,1373.7222,94183.8821,3600.0000
actuated-quietest-50,0.16,5,0.753,430.1622,67.3921,154.3468,1.0071,62.9282,0.0002,0.9998,7.1239,11110,789.0000,20.6162,568.0000,568,564,2.2438,415.4944,500,1.0000,0,1,0,0,68,63,1377.1214,86659.7211,3600.0000
actuated-quietest-90,0.16,5,0.043,387.2106,60.6630,111.5658,1,45.3906,0.0019,0.9981,7.2479,19747,711.1000,22.9108,564.0000,564,564,1.9096,373.5990,506,1.0000,0,1,0,0,58,57,1375.6602,62442.1049,3600.0000
actuated-anywhere-10,0.16,5,1.023,433.9394,67.9838,157.3877,1.0124,63.9910,0.0020,0.9980,7.2219,2475,780.5000,20.4876,571.0000,571,564,2.2667,419.0531,503,1.0000,0,1,0,0,68,60,1380.4384,88335.5902,3600.0000
all-green,0.16,5,-0.646,288.9571,45.2699,15.4931,1.0053,6.1380,0,0,0,0,478.0000,30.7216,567.0000,567,564,0.0051,281.7969,521,1.0000,0,1,0,0,46,42,1373.2227,8428.8229,3600.0000
actuated-anywhere-25,0.16,5,0.690,422.4131,66.1781,146.1949,1.0124,59.5068,0.0042,0.9958,7.3929,5689,733.7000,21.0200,571.0000,571,564,2.1744,409.8225,506,1.0000,0,1,0,0,65,57,1378.3379,82020.5022,3600.0000
random,0.16,4,6.929,2320.6985,382.2706,1808.2759,0.8567,850.4637,0,0.8938,29.4385,8248,1144.5000,3.7380,508.0000,508,593,6.3801,616.7841,346,12.0000,0,12,68.0000,0,326,331,1255.9423,1068133.2910,3600.0000
actuated-anywhere-50,0.16,5,0.998,415.6855,65.1241,139.6547,1.0142,56.8918,0.0029,0.9971,7.3072,11200,758.4000,21.3548,572.0000,572,564,2.1433,402.6652,506,1.0000,0,1,0,0,66,57,1378.2581,78411.6401,3600.0000
actuated,0.16,6,0.866,378.9350,57.7876,91.2436,1.0291,35.9535,0.0021,0.9979,7.2667,22185,670.9000,24.2629,565.0000,565,549,1.8461,357.9110,499,3.0000,0,3,0,0,66,47,1367.2385,49157.0320,3600.0000
fixed-time,0.16,6,0.749,472.3528,72.0338,182.2744,1.0328,71.9395,0,0,0,0,800.5000,19.5168,567.0000,567,549,2.4410,437.3539,484,3.0000,0,3,0,0,83,62,1377.7230,99112.6426,3600.0000
actuated-capped,0.16,6,1.596,367.8058,56.0904,81.7076,1.0200,32.3011,0.0014,0.9986,7.2328,22231,657.8000,24.8821,560.0000,560,549,1.8391,350.5661,499,3.0000,0,3,0,0,61,47,1359.9376,43927.4824,3600.0000
actuated-truncating,0.16,6,1.401,355.5311,54.2185,69.2879,1.0273,27.2562,0,0.9779,7.1130,22454,588.0000,25.7827,564.0000,564,549,1.7865,337.2876,500,3.0000,0,3,0,0,64,46,1360.7561,37089.0427,3600.0000
actuated-busiest-10,0.16,6,0.581,443.5936,67.6480,153.9163,1.0237,60.6829,0.0029,0.9971,7.4446,2423,745.4000,20.7975,562.0000,562,549,2.3319,409.8130,486,3.0000,0,3,0,0,76,60,1377.0096,83560.9701,3600.0000
actuated-busiest-25,0.16,6,1.381,405.7982,61.8842,116.6285,1.0273,45.8852,0.0043,0.9957,7.4585,5634,667.9000,22.7478,564.0000,564,549,2.0312,380.6330,494,3.0000,0,3,0,0,70,52,1375.0622,63094.9635,3600.0000
actuated-busiest-50,0.16,6,1.514,384.2326,58.5955,97.7116,1.0273,38.7118,0.0036,0.9964,7.3931,11079,669.2000,23.8172,564.0000,564,549,1.9217,364.5764,495,3.0000,0,3,0,0,69,51,1361.3012,52698.4820,3600.0000
longest-queue,0.16,6,1.678,375.3352,57.2386,88.5142,1.0310,34.9239,0.2921,0.6813,26.3231,9040,614.3000,24.4524,566.0000,566,549,2.3313,355.1451,497,3.0000,0,3,0,0,69,49,1364.4491,47651.8966,3600.0000
max-pressure,0.16,6,1.494,377.0381,57.4983,90.3683,1.0219,35.6814,0.2863,0.6880,26.0252,9121,625.6000,24.3266,561.0000,561,549,2.3540,357.1202,495,3.0000,0,3,0,0,66,51,1363.6581,48657.1739,3600.0000
actuated-quietest-50,0.16,6,0.562,456.0166,69.5425,165.5949,1.0346,65.2078,0,1,7.1172,11116,774.7000,20.2598,568.0000,568,549,2.3387,418.5323,486,3.0000,0,3,0,0,82,60,1379.8007,89973.7885,3600.0000
max-pressure-capacity,0.16,6,1.933,394.7432,60.1983,106.6728,1.0364,42.0456,0.2931,0.6817,26.3696,9024,737.8000,23.3201,569.0000,569,549,2.4332,375.4024,498,3.0000,0,3,0,0,71,48,1370.2294,57612.1423,3600.0000
actuated-quietest-75,0.16,6,-0.630,437.7049,66.7500,148.0719,1.0291,58.3864,0.0009,0.9991,7.1856,16570,765.3000,21.0659,565.0000,565,549,2.1735,404.3609,486,3.0000,0,3,0,0,79,60,1375.6787,80320.8758,3600.0000
actuated-quietest-90,0.16,6,1.307,391.5240,59.7074,103.4501,1.0346,40.8148,0.0008,0.9992,7.1875,19846,656.0000,23.4793,568.0000,568,549,1.8669,367.5715,494,3.0000,0,3,0,0,74,52,1368.0077,55834.9953,3600.0000
actuated-anywhere-10,0.16,6,0.746,460.8834,70.2847,171.2364,1.0273,67.6549,0.0012,0.9988,7.2000,2479,795.0000,19.9800,564.0000,564,549,2.3998,424.8866,484,3.0000,0,3,0,0,80,62,1375.5137,93060.2984,3600.0000
actuated-anywhere-25,0.16,6,0.291,455.4610,69.4578,164.8162,1.0328,64.8463,0.0028,0.9972,7.3244,5721,849.0000,20.3017,567.0000,567,549,2.3346,422.1156,487,3.0000,0,3,0,0,80,59,1380.9595,89550.0786,3600.0000
all-green,0.16,6,2.168,301.1690,45.9283,17.4818,1.0255,6.4002,0,0,0,0,503.5000,30.4631,563.0000,563,549,0.0103,286.3638,508,3.0000,0,3,0,0,55,38,1355.4642,8675.1977,3600.0000
actuated-anywhere-50,0.16,6,1.114,433.6237,66.1276,144.5598,1.0255,57.0597,0.0014,0.9986,7.2267,11269,760.1000,21.2473,563.0000,563,549,2.1833,397.3810,489,3.0000,0,3,0,0,74,57,1374.5160,78429.5350,3600.0000
actuated,0.16,7,1.269,355.2291,59.5996,82.2551,0.9785,33.6675,0.0019,0.9981,7.2660,22170,598.6000,24.6792,591.0000,591,604,1.7966,346.1620,532,0,0,0,0,0,59,72,1469.4178,49471.6672,3600.0000
fixed-time,0.16,7,2.088,451.1329,75.6901,178.4701,0.9834,73.1213,0,0,0,0,750.1000,19.4297,594.0000,594,604,2.4382,437.2733,520,0,0,0,0,0,74,84,1468.3037,107364.3273,3600.0000
actuated-capped,0.16,7,1.784,357.6318,60.0027,84.0936,0.9884,34.3584,0.0018,0.9982,7.2604,22185,619.3000,24.5559,597.0000,597,604,1.8574,347.2839,533,0,0,0,0,0,64,71,1471.9139,50572.6367,3600.0000
actuated-truncating,0.16,7,1.781,343.6217,57.6521,70.0043,0.9967,28.5728,0,0.9766,7.1207,22436,553.9000,25.5687,602.0000,602,604,1.8104,336.2363,542,0,0,0,0,0,60,62,1472.6262,42077.0971,3600.0000
random,0.16,5,7.447,2328.4629,364.7925,1845.3286,0.9149,816.7858,0,0.8944,29.4538,8248,1295.2000,3.8753,516.0000,516,564,6.1029,609.8887,311,15.0000,0,15,54.0000,0,334,313,1268.2419,1035881.9155,3600.0000
actuated-busiest-10,0.16,7,1.619,422.4924,70.8848,149.9634,0.9818,61.4204,0.0050,0.9950,7.5290,2407,702.5000,20.7369,593.0000,593,604,2.3063,408.4102,521,0,0,0,0,0,72,83,1467.3006,90122.1778,3600.0000
actuated-busiest-25,0.16,7,1.714,397.2270,66.6459,123.6965,0.9917,50.5045,0.0066,0.9934,7.6095,5569,651.1000,22.1310,599.0000,599,604,2.1216,385.5401,531,0,0,0,0,0,68,73,1472.9635,74391.3037,3600.0000
longest-queue,0.16,7,1.564,361.8964,60.7182,88.4322,0.9917,36.1140,0.2893,0.6816,26.2250,9077,595.9000,24.2871,599.0000,599,604,2.3051,352.0402,537,0,0,0,0,0,62,67,1473.2672,53205.5639,3600.0000
actuated-busiest-50,0.16,7,1.703,368.7116,61.8616,95.5331,0.9851,39.0389,0.0034,0.9966,7.3909,11084,622.7000,23.7984,595.0000,595,604,1.9114,357.2089,530,0,0,0,0,0,65,74,1470.1606,57393.3988,3600.0000
max-pressure,0.16,7,1.674,361.3937,60.6338,88.7759,0.9719,36.3548,0.2796,0.6918,25.8288,9191,597.5000,24.2527,587.0000,587,604,2.3177,350.5355,527,0,0,0,0,0,60,77,1469.0979,53408.7368,3600.0000
max-pressure-capacity,0.16,7,1.307,359.8167,60.3692,86.4942,0.9884,35.3163,0.2868,0.6846,26.1954,9085,581.3000,24.4190,597.0000,597,604,2.3015,350.8780,537,0,0,0,0,0,60,67,1472.5421,52004.6723,3600.0000
actuated-quietest-50,0.16,7,2.183,441.1430,74.0140,167.8931,0.9901,68.6600,0.0001,0.9999,7.1262,11112,753.1000,19.9043,598.0000,598,604,2.3632,427.1578,524,0,0,0,0,0,74,80,1470.8954,100991.7164,3600.0000
actuated-quietest-75,0.16,7,1.462,423.3790,71.0336,150.5986,0.9901,61.7502,0.0013,0.9987,7.2110,16536,724.4000,20.6938,598.0000,598,604,2.2415,408.9610,525,0,0,0,0,0,73,79,1468.2404,90664.1602,3600.0000
actuated-quietest-90,0.16,7,1.515,379.1722,63.6167,106.3406,0.9901,43.5697,0.0009,0.9991,7.1907,19847,639.5000,23.1099,598.0000,598,604,1.9515,369.3229,533,0,0,0,0,0,65,71,1468.6147,63987.1408,3600.0000
actuated-anywhere-10,0.16,7,2.255,443.5018,74.4097,171.2741,0.9801,70.2788,0,1,7.1607,2486,750.2000,19.7301,592.0000,592,604,2.4030,430.5375,520,0,0,0,0,0,72,84,1465.6709,103005.5754,3600.0000
all-green,0.16,7,1.602,289.1377,48.5109,17.4144,1,7.0228,0,0,0,0,471.0000,30.3478,604.0000,604,604,0.0109,284.3690,552,0,0,0,0,0,52,52,1470.5921,10327.6705,3600.0000
actuated-anywhere-25,0.16,7,2.176,425.1508,71.3309,152.6839,0.9868,62.5692,0.0026,0.9974,7.3020,5726,717.2000,20.6022,596.0000,596,604,2.3024,412.0390,525,0,0,0,0,0,71,79,1467.1546,91798.6462,3600.0000
actuated-anywhere-50,0.16,7,1.830,407.7662,68.4141,134.6551,0.9868,55.1469,0.0020,0.9980,7.2773,11226,707.9000,21.5040,596.0000,596,604,2.2043,395.7150,527,0,0,0,0,0,69,77,1469.3841,81031.9659,3600.0000
fixed-time,0.16,8,-0.122,461.5317,75.6399,183.7904,1.0051,75.0938,0,0,0,0,862.0000,19.3134,593.0000,593,590,2.4411,434.6240,513,4.0000,0,4,0,0,80,73,1427.2262,107175.8187,3600.0000
actuated,0.16,8,-1.008,358.3697,58.7328,80.1541,1.0288,32.1789,0.0016,0.9984,7.2332,22235,616.2000,25.0992,607.0000,607,590,1.7890,338.4972,530,4.0000,0,4,0,0,77,56,1430.4298,46029.6004,3600.0000
actuated-capped,0.16,8,-1.006,352.2029,57.7221,74.5367,1.0254,29.9113,0.0013,0.9987,7.2150,22270,599.5000,25.5135,605.0000,605,590,1.7853,334.2578,531,4.0000,0,4,0,0,74,55,1428.3038,42722.4252,3600.0000
actuated-truncating,0.16,8,-1.026,346.6673,56.8149,68.1625,1.0373,27.2264,0,0.9785,7.1092,22454,596.5000,25.9978,612.0000,612,590,1.8240,330.9318,538,4.0000,0,4,0,0,74,48,1432.0400,38989.3583,3600.0000
random,0.16,6,5.595,2407.6208,367.1622,1872.3491,0.9399,788.3719,0,0.8904,29.5286,8232,1595.5000,3.9943,516.0000,516,549,6.6864,688.1576,295,12.0000,0,12,63.0000,0,348,306,1298.3140,1023554.2741,3600.0000
actuated-busiest-10,0.16,8,-0.511,424.6931,69.6025,147.0329,1.0136,59.8378,0.0025,0.9975,7.3721,2434,770.8000,21.0419,598.0000,598,590,2.2206,400.9969,519,4.0000,0,4,0,0,79,67,1427.5133,85419.2103,3600.0000
actuated-busiest-25,0.16,8,-2.062,406.4241,66.6084,127.7033,1.0254,51.6683,0.0087,0.9913,7.6983,5534,694.3000,22.0947,605.0000,605,590,2.1229,381.5892,526,4.0000,0,4,0,0,79,60,1432.9239,74036.7439,3600.0000
longest-queue,0.16,8,-2.058,370.0068,60.6400,90.7193,1.0288,36.4020,0.2919,0.6793,26.2918,9047,665.4000,24.3924,607.0000,607,590,2.3055,351.3746,532,4.0000,0,4,0,0,75,54,1436.9785,52308.8673,3600.0000
actuated-busiest-50,0.16,8,-1.816,383.2946,62.8177,106.1587,1.0203,43.0469,0.0043,0.9957,7.4259,11053,667.8000,23.3386,602.0000,602,590,2.0143,363.8522,529,4.0000,0,4,0,0,73,57,1425.3160,61355.4585,3600.0000
max-pressure,0.16,8,-1.309,365.2019,59.8525,86.6512,1.0254,34.7953,0.2860,0.6900,26.2221,9057,644.6000,24.6653,605.0000,605,590,2.2590,348.5972,530,4.0000,0,4,0,0,75,56,1433.4085,49875.8250,3600.0000
max-pressure-capacity,0.16,8,-0.673,363.2292,59.5292,85.7588,1.0237,34.5682,0.2922,0.6830,26.3696,9012,634.9000,24.7102,604.0000,604,590,2.2567,345.8432,528,4.0000,0,4,0,0,76,58,1428.1635,49369.0687,3600.0000
actuated-quietest-50,0.16,8,-0.060,443.9014,72.7505,165.2728,1.0119,67.2077,0.0001,0.9999,7.1248,11108,791.3000,20.1702,597.0000,597,590,2.2509,416.8472,517,4.0000,0,4,0,0,80,69,1432.3360,96263.9709,3600.0000
actuated-quietest-75,0.16,8,-0.915,416.1634,68.2046,137.9210,1.0102,56.0203,0.0006,0.9994,7.1747,16569,773.4000,21.5172,596.0000,596,590,2.0418,391.7054,518,4.0000,0,4,0,0,78,68,1430.1048,80114.9703,3600.0000
actuated-quietest-90,0.16,8,-1.657,383.6215,62.8713,105.6871,1.0169,42.7434,0.0010,0.9990,7.1915,19839,668.0000,23.3825,600.0000,600,590,1.8666,362.2017,524,4.0000,0,4,0,0,76,62,1429.3684,61096.0157,3600.0000
all-green,0.16,8,-1.790,291.9449,47.8465,17.1345,1.0288,6.2453,0,0,0,0,492.0000,30.8469,607.0000,607,590,0.0049,279.4803,544,4.0000,0,4,0,0,63,42,1422.4981,8883.8684,3600.0000
actuated-anywhere-10,0.16,8,-0.021,447.3336,73.3130,169.0734,1.0136,68.8829,0.0008,0.9992,7.1895,2475,809.5000,19.9784,598.0000,598,590,2.3365,419.8507,517,4.0000,0,4,0,0,81,69,1429.8942,98495.2298,3600.0000
actuated-anywhere-25,0.16,8,-0.381,433.9022,71.1118,156.2014,1.0051,63.7343,0.0019,0.9981,7.2514,5754,774.0000,20.5566,593.0000,593,590,2.2716,407.4434,516,4.0000,0,4,0,0,77,70,1425.8972,90878.5456,3600.0000
actuated-anywhere-50,0.16,8,-0.453,409.7671,67.1563,132.3975,1.0186,53.8952,0.0016,0.9984,7.2386,11252,744.3000,21.8042,601.0000,601,590,2.1445,386.1169,522,4.0000,0,4,0,0,79,64,1426.4668,76879.7188,3600.0000
fixed-time,0.16,9,-0.252,463.3049,76.8314,192.7619,0.9682,79.9817,0,0,0,0,914.5000,18.7553,578.0000,578,597,2.5555,457.2442,516,2.0000,0,2,0,0,62,79,1430.2305,114392.2823,3600.0000
actuated,0.16,9,0.229,367.4015,60.9274,97.2312,0.9631,40.1761,0.0029,0.9971,7.3126,22086,692.3000,23.6488,575.0000,575,597,1.9115,360.0680,522,2.0000,0,2,0,0,53,73,1427.1189,57336.0170,3600.0000
actuated-capped,0.16,9,0.302,356.9750,59.1984,84.8654,0.9715,34.7293,0.0020,0.9980,7.2655,22171,645.7000,24.5432,580.0000,580,597,1.8176,350.6381,527,2.0000,0,2,0,0,53,68,1438.7468,49966.6330,3600.0000
random,0.16,7,7.361,2324.7078,390.0343,1889.1297,0.8808,853.8245,0,0.8924,29.5918,8219,1498.7000,3.7246,532.0000,532,604,6.9007,650.3907,311,16.0000,0,16,39.0000,0,354,371,1329.2791,1134971.0571,3600.0000
actuated-truncating,0.16,9,-0.157,341.3628,56.6093,68.7803,0.9816,28.0702,0,0.9773,7.1137,22444,565.8000,25.7059,586.0000,586,597,1.8127,334.8438,532,2.0000,0,2,0,0,54,63,1440.9582,40448.0238,3600.0000
actuated-busiest-10,0.16,9,0.000,436.3878,72.3676,165.2104,0.9665,68.3345,0.0046,0.9954,7.5551,2398,837.7000,19.9681,577.0000,577,597,2.4349,431.0919,517,2.0000,0,2,0,0,60,78,1433.7453,97974.2989,3600.0000
actuated-busiest-25,0.16,9,0.133,390.0762,64.6876,118.3238,0.9782,48.7090,0.0053,0.9947,7.5148,5611,688.7000,22.4097,584.0000,584,597,2.0981,383.5337,525,2.0000,0,2,0,0,59,70,1437.0403,69996.7844,3600.0000
longest-queue,0.16,9,-0.852,359.9430,59.6906,88.6256,0.9749,36.3866,0.2858,0.6870,26.0312,9137,593.6000,24.2891,582.0000,582,597,2.3383,352.2940,529,2.0000,0,2,0,0,53,66,1436.1061,52255.0096,3600.0000
actuated-busiest-50,0.16,9,0.361,380.6427,63.1233,108.5849,0.9682,44.5946,0.0053,0.9947,7.4743,11013,701.5000,22.9964,578.0000,578,597,2.0306,371.8050,523,2.0000,0,2,0,0,55,72,1438.4582,64147.4011,3600.0000
max-pressure,0.16,9,-0.749,363.9090,60.3482,91.5894,0.9765,37.4877,0.2821,0.6893,25.9572,9143,613.1000,24.1029,583.0000,583,597,2.3721,356.7872,530,2.0000,0,2,0,0,53,65,1440.8893,54015.6547,3600.0000
actuated-quietest-50,0.16,9,-0.302,445.6923,73.9106,174.7172,0.9749,72.3516,0.0001,0.9999,7.1283,11102,870.7000,19.5315,582.0000,582,597,2.4174,440.0050,520,2.0000,0,2,0,0,62,75,1432.5085,103644.3490,3600.0000
max-pressure-capacity,0.16,9,-0.387,363.8291,60.3350,92.1063,0.9765,37.7920,0.2904,0.6796,26.2483,9071,611.1000,24.0556,583.0000,583,597,2.3695,356.0238,530,2.0000,0,2,0,0,53,65,1437.8433,54338.9694,3600.0000
actuated-quietest-75,0.16,9,-0.675,419.5698,69.5787,148.0568,0.9732,61.1827,0.0010,0.9990,7.1950,16546,780.3000,20.7840,581.0000,581,597,2.1720,413.9763,523,2.0000,0,2,0,0,58,72,1434.5938,87772.3801,3600.0000
actuated-quietest-90,0.16,9,-0.143,383.3628,63.5743,111.0999,0.9782,45.6481,0.0012,0.9988,7.2122,19796,704.3000,22.8355,584.0000,584,597,1.9188,376.7293,526,2.0000,0,2,0,0,58,69,1438.9253,65684.1700,3600.0000
actuated-anywhere-10,0.16,9,-0.549,446.6353,74.0670,175.3132,0.9698,72.4915,0,1,7.1572,2486,869.3000,19.5202,579.0000,579,597,2.4666,442.0548,518,2.0000,0,2,0,0,61,77,1434.7824,104009.4876,3600.0000
all-green,0.16,9,-0.147,288.7312,47.8813,17.9167,0.9799,6.9760,0,0,0,0,485.5000,30.4559,585.0000,585,597,0.0139,282.7056,539,2.0000,0,2,0,0,46,56,1441.1600,10053.5631,3600.0000
actuated-anywhere-25,0.16,9,-0.068,430.1719,71.3368,159.5454,0.9715,66.0973,0.0030,0.9970,7.3272,5722,850.2000,20.2152,580.0000,580,597,2.3224,425.2938,518,2.0000,0,2,0,0,62,77,1430.3881,94544.8003,3600.0000
actuated-anywhere-50,0.16,9,0.215,416.7948,69.1185,146.5341,0.9715,60.7585,0.0020,0.9980,7.2646,11231,839.1000,20.8437,580.0000,580,597,2.2312,413.0994,521,2.0000,0,2,0,0,59,74,1428.8346,86813.7789,3600.0000
actuated,0.16,10,-2.818,402.6291,64.6443,112.9287,0.9464,46.4827,0.0021,0.9979,7.2638,22180,644.5000,22.7099,547.0000,547,578,1.8364,356.5839,497,4.0000,0,4,4.0000,0,53,76,1377.7248,64040.3649,3600.0000
fixed-time,0.16,10,-3.352,498.3958,80.0202,212.0267,0.9308,89.1041,0,0,0,0,827.9000,17.8875,538.0000,538,578,2.5773,449.1480,471,4.0000,0,4,4.0000,0,70,102,1361.1131,121280.7352,3600.0000
random,0.16,8,2.148,2269.9578,372.0209,1833.0338,0.8610,849.8316,0,0.8933,29.6486,8207,1394.7000,3.7434,508.0000,508,590,6.3256,617.6189,323,10.0000,0,10,59.0000,0,338,351,1268.3390,1077874.5465,3600.0000
actuated-capped,0.16,10,-3.285,396.9057,63.7254,106.5390,0.9429,43.6483,0.0017,0.9983,7.2523,22198,613.6000,23.1257,545.0000,545,578,1.8023,346.6358,495,4.0000,0,4,4.0000,0,53,78,1382.1075,60326.6186,3600.0000
actuated-truncating,0.16,10,-1.403,386.7362,62.0926,95.2982,0.9446,38.8474,0,0.9779,7.1133,22447,583.1000,23.8558,546.0000,546,578,1.8100,337.0533,497,4.0000,0,4,4.0000,0,52,76,1386.7568,53871.9588,3600.0000
actuated-busiest-10,0.16,10,-3.032,468.9730,75.2962,183.0295,0.9204,76.8833,0.0041,0.9959,7.4744,2414,738.5000,19.0483,532.0000,532,578,2.3819,417.3996,471,4.0000,0,4,4.0000,0,64,102,1359.4473,104518.7538,3600.0000
actuated-busiest-25,0.16,10,-2.100,434.3990,69.7452,146.1507,0.9291,60.6492,0.0046,0.9954,7.4694,5624,644.5000,20.8505,537.0000,537,578,2.1201,386.2318,481,4.0000,0,4,4.0000,0,59,92,1372.5786,83245.7871,3600.0000
actuated-busiest-50,0.16,10,-2.748,406.2240,65.2215,116.0729,0.9291,47.6685,0.0027,0.9973,7.3334,11133,603.8000,22.5454,537.0000,537,578,1.9056,356.9207,487,4.0000,0,4,4.0000,0,53,86,1381.7033,65863.7353,3600.0000
longest-queue,0.16,10,-1.656,404.9597,65.0185,114.7419,0.9394,47.1421,0.2889,0.6862,26.3363,9044,630.2000,22.6203,543.0000,543,578,2.3633,354.6277,491,4.0000,0,4,4.0000,0,55,82,1381.1378,65109.6904,3600.0000
max-pressure,0.16,10,-1.575,404.9088,65.0104,113.7373,0.9412,46.6366,0.2816,0.6935,25.9367,9157,620.4000,22.6964,544.0000,544,578,2.3679,355.3409,491,4.0000,0,4,4.0000,0,56,82,1383.5076,64522.0855,3600.0000
actuated-quietest-50,0.16,10,-3.709,485.6038,77.9664,198.9066,0.9360,83.3814,0,1,7.1211,11111,802.5000,18.4089,541.0000,541,578,2.4805,435.3097,475,4.0000,0,4,4.0000,0,69,98,1363.8188,113717.1304,3600.0000
actuated-quietest-75,0.16,10,-3.628,458.6043,73.6315,170.3768,0.9394,71.0881,0.0007,0.9993,7.1818,16563,754.8000,19.6500,543.0000,543,578,2.2121,408.7635,479,4.0000,0,4,4.0000,0,67,94,1367.4909,97212.2829,3600.0000
max-pressure-capacity,0.16,10,-2.254,404.9365,65.0148,115.0018,0.9343,47.2646,0.2878,0.6876,26.3184,9045,622.1000,22.6113,540.0000,540,578,2.3599,354.1072,488,4.0000,0,4,4.0000,0,55,85,1380.5947,65253.2426,3600.0000
actuated-quietest-90,0.16,10,-2.818,428.9375,68.8683,140.0271,0.9256,57.9989,0.0019,0.9981,7.2427,19757,695.5000,21.1565,535.0000,535,578,2.0228,378.1733,483,4.0000,0,4,4.0000,0,55,90,1373.8066,79679.2485,3600.0000
actuated-anywhere-10,0.16,10,-3.170,488.2455,78.3905,201.7578,0.9221,84.8685,0.0016,0.9984,7.2369,2469,802.1000,18.2719,533.0000,533,578,2.5262,439.2499,471,4.0000,0,4,4.0000,0,65,102,1359.3446,115365.4986,3600.0000
all-green,0.16,10,-2.005,335.0066,53.7872,44.0727,0.9619,17.4788,0,0,0,0,480.1000,27.9508,556.0000,556,578,0.0130,285.1724,511,4.0000,0,4,5.0000,0,48,61,1387.6598,24254.6142,3600.0000
actuated-anywhere-25,0.16,10,-2.620,474.3516,76.1598,188.3991,0.9308,79.2495,0.0039,0.9961,7.3723,5704,778.9000,18.8067,538.0000,538,578,2.4055,423.5345,475,4.0000,0,4,4.0000,0,66,98,1358.5759,107666.3993,3600.0000
actuated-anywhere-50,0.16,10,-3.476,450.9798,72.4073,164.2086,0.9204,68.7185,0.0014,0.9986,7.2340,11262,704.7000,19.9048,532.0000,532,578,2.2833,397.8199,478,4.0000,0,4,4.0000,0,57,95,1363.4001,93690.7751,3600.0000
actuated,0.2,1,4.281,442.9575,86.6228,174.1759,0.9744,72.5985,0.0043,0.9957,7.4360,21896,1222.2000,19.4773,686.0000,686,704,2.2942,407.3196,601,0,0,0,0,0,85,103,1685.9709,122399.0360,3600.0000
random,0.16,9,5.974,2389.5613,396.2689,1907.1413,0.8509,871.0414,0,0.8966,29.5219,8230,1466.5000,3.6610,508.0000,508,597,6.8582,661.9667,315,12.0000,0,12,66.0000,0,349,360,1301.9454,1134048.3625,3600.0000
actuated-capped,0.2,1,3.388,432.2858,84.5359,163.0048,0.9815,67.8178,0.0037,0.9962,7.3973,21959,1120.3000,19.9908,691.0000,691,704,2.2515,402.4419,609,0,0,0,0,0,82,95,1688.6183,114518.2939,3600.0000
actuated-truncating,0.2,1,1.184,339.0418,66.3015,69.3195,0.9943,28.7392,0,0.9716,7.1201,22431,593.1000,25.5356,700.0000,700,704,1.8584,336.4312,635,0,0,0,0,0,65,69,1691.7643,48619.9972,3600.0000
fixed-time,0.2,1,1.966,672.1791,131.4484,386.0076,0.9886,161.7432,0,0,0,0,1844.7000,13.1375,696.0000,696,704,3.6075,523.2343,560,0,0,0,5.0000,0,139,142,1675.9722,271077.0511,3600.0000
longest-queue,0.2,1,1.578,481.7037,94.1998,218.1916,0.9602,92.6731,0.2799,0.6801,25.6774,9234,1461.1000,17.5828,676.0000,676,704,2.9397,425.7188,590,0,0,0,0,0,86,114,1655.2619,153398.1973,3600.0000
actuated-busiest-25,0.2,1,0.890,413.0119,80.7668,141.9898,0.9943,58.6163,0.0093,0.9907,7.7646,5503,773.3000,21.0763,700.0000,700,704,2.2391,399.7980,611,0,0,0,0,0,89,93,1700.6493,99685.7538,3600.0000
actuated-busiest-10,0.2,1,1.617,614.2419,120.1184,344.5883,0.9787,145.1972,0.0050,0.9950,7.5714,2398,1865.8000,13.9847,689.0000,689,704,3.5689,507.1413,569,1.0000,0,1,0,0,120,134,1667.4668,242111.4614,3600.0000
max-pressure,0.2,1,6.293,582.8189,113.9735,318.4326,0.9560,134.8906,0.2754,0.6741,25.3654,9332,1114.4000,14.5702,673.0000,673,704,3.5695,453.0937,573,0,0,0,0,0,100,131,1659.0369,223788.5341,3600.0000
actuated-busiest-50,0.2,1,2.215,446.7767,87.3697,180.0801,0.9659,75.6707,0.0085,0.9915,7.7392,10798,1115.4000,19.1576,680.0000,680,704,2.3441,420.1081,596,0,0,0,0,0,84,108,1672.7084,126575.0616,3600.0000
max-pressure-capacity,0.2,1,1.785,474.9088,92.8711,209.8395,0.9645,88.6447,0.2778,0.6821,25.5548,9272,1387.4000,17.9293,679.0000,679,704,2.9027,423.0531,595,0,0,0,0,0,84,109,1663.9893,147503.8254,3600.0000
actuated-quietest-50,0.2,1,1.071,598.8947,117.1172,327.4144,0.9830,137.0856,0,1,7.1218,11112,1739.1000,14.4356,692.0000,692,704,3.3815,503.4559,571,0,0,0,1.0000,0,121,132,1677.9617,230024.4215,3600.0000
actuated-quietest-75,0.2,1,1.285,612.2943,119.7376,348.5991,0.9588,148.2723,0.0040,0.9960,7.4111,16284,1671.4000,13.8175,675.0000,675,704,3.4012,530.5913,563,0,0,0,0,0,112,141,1653.5369,245173.6929,3600.0000
all-green,0.2,1,1.071,286.1334,55.9550,17.7894,0.9972,7.2936,0,0,0,0,495.8000,30.2712,702.0000,702,704,0.0083,284.3423,646,0,0,0,0,0,56,58,1692.3053,12343.0522,3600.0000
actuated-quietest-90,0.2,1,2.123,453.2482,88.6352,186.0589,0.9702,78.0091,0.0037,0.9963,7.3830,19551,1082.6000,18.9229,683.0000,683,704,2.4100,426.1222,600,0,0,0,0,0,83,104,1675.9192,130736.8865,3600.0000
actuated-anywhere-10,0.2,1,1.709,627.4222,122.6959,351.7739,0.9830,146.9651,0.0049,0.9951,7.3736,2444,1767.9000,13.8899,692.0000,692,704,3.5503,520.0917,564,1.0000,0,1,1.0000,0,128,138,1681.2868,247090.4939,3600.0000
actuated-anywhere-50,0.2,1,-1.019,537.1824,105.0490,271.3098,0.9702,114.4120,0.0016,0.9984,7.2999,11203,1554.7000,15.8821,683.0000,683,704,3.0594,473.6363,582,0,0,0,0,0,101,122,1667.3473,190764.6055,3600.0000
actuated-anywhere-25,0.2,1,2.761,651.7442,127.4522,388.5749,0.9574,165.6217,0.0290,0.9710,8.5628,5248,1739.1000,12.9541,674.0000,674,704,3.7648,549.2483,549,0,0,0,0,0,125,155,1650.0144,273278.1392,3600.0000
random,0.16,10,9.386,2710.7220,435.2215,2225.0542,0.7941,1070.6588,0,0.8744,29.7363,8185,1389.5000,3.0430,459.0000,459,578,7.0760,616.1278,259,14.0000,0,14,75.0000,0,385,415,1195.5831,1280061.5407,3600.0000
actuated,0.2,2,5.081,462.7122,90.8715,141.2108,0.9873,58.4040,0.0028,0.9972,7.3247,22086,609.4000,21.1138,698.0000,698,707,1.9550,349.6419,628,7.0000,0,7,15.0000,0,78,65,1673.1548,97718.9708,3600.0000
actuated-capped,0.2,2,5.335,455.9013,89.5339,133.0804,0.9915,54.3464,0.0020,0.9980,7.2762,22163,552.6000,21.6179,701.0000,701,707,1.8887,343.3881,636,7.0000,0,7,14.0000,0,74,59,1692.1681,91963.2563,3600.0000
actuated-truncating,0.2,2,4.091,442.2253,86.8481,119.8279,0.9802,49.2375,0,0.9744,7.1193,22435,536.4000,22.3119,693.0000,693,707,1.8973,333.7230,636,7.0000,0,7,15.0000,0,65,57,1678.1422,82627.5901,3600.0000
fixed-time,0.2,2,15.632,985.7802,193.5963,621.2709,0.9830,256.4116,0,0,0,0,1286.5000,9.7669,695.0000,695,707,4.4799,497.7086,538,9.0000,0,9,27.0000,0,171,147,1700.9403,436140.8556,3600.0000
actuated-busiest-25,0.2,2,3.866,502.8692,98.7579,180.9197,0.9901,74.5895,0.0091,0.9909,7.7780,5505,636.6000,19.2801,700.0000,700,707,2.2639,390.5099,628,7.0000,0,7,15.0000,0,80,65,1683.8188,125595.2531,3600.0000
longest-queue,0.2,2,4.508,459.5365,90.2479,137.3048,0.9774,56.5385,0.2697,0.7015,25.1909,9369,560.2000,21.3464,691.0000,691,707,2.3672,350.2574,631,7.0000,0,7,15.0000,0,68,62,1680.0586,94987.9784,3600.0000
actuated-busiest-10,0.2,2,17.213,875.5876,171.9557,521.0324,0.9830,214.5920,0.0076,0.9924,7.7466,2369,1385.1000,11.0172,695.0000,695,707,4.0959,496.0468,556,8.0000,0,8,25.0000,0,151,130,1704.4072,365752.1920,3600.0000
actuated-busiest-50,0.2,2,6.801,474.8412,93.2535,150.7507,0.9915,61.6799,0.0040,0.9960,7.4300,11048,578.0000,20.7050,701.0000,701,707,2.0648,360.3756,631,7.0000,0,7,15.0000,0,78,62,1692.6219,104400.7404,3600.0000
max-pressure,0.2,2,4.249,461.4163,90.6170,140.2090,0.9802,57.8981,0.2622,0.7027,24.8263,9473,560.5000,21.1774,693.0000,693,707,2.4150,351.8295,631,7.0000,0,7,15.0000,0,70,62,1675.7631,97023.4440,3600.0000
max-pressure-capacity,0.2,2,5.322,522.0317,102.5212,200.1206,0.9901,82.9775,0.2746,0.6849,25.4368,9304,936.6000,18.4537,700.0000,700,707,2.7135,403.9932,620,7.0000,0,7,15.0000,0,88,73,1678.2670,139258.4419,3600.0000
actuated-quietest-50,0.2,2,16.018,966.0876,189.7289,613.5955,0.9830,253.3263,0.0003,0.9997,7.1380,11100,1235.7000,9.8469,695.0000,695,707,4.4257,477.0218,541,10.0000,0,10,22.0000,0,165,145,1700.2978,430730.1295,3600.0000
actuated-quietest-75,0.2,2,15.547,956.2948,187.8057,617.2826,0.9929,255.8851,0.0039,0.9961,7.4072,16310,908.8000,9.7764,702.0000,702,707,4.3265,458.8613,545,10.0000,0,10,19.0000,0,170,146,1692.8365,433171.5919,3600.0000
actuated-quietest-90,0.2,2,7.374,489.8917,96.2093,167.7425,0.9873,69.1017,0.0020,0.9980,7.2611,19732,655.0000,19.8615,698.0000,698,707,2.0723,378.3219,627,7.0000,0,7,14.0000,0,79,67,1686.0607,116509.6497,3600.0000
all-green,0.2,2,4.008,388.7761,76.3513,68.2699,0.9816,27.6196,0,0,0,0,451.4000,25.8914,694.0000,694,707,0.0436,281.0329,644,7.0000,0,7,15.0000,0,58,49,1672.5121,46194.1913,3600.0000
actuated-anywhere-10,0.2,2,16.132,943.7341,185.3389,596.5266,0.9844,245.2675,0.0037,0.9963,7.3291,2450,1216.1000,10.0691,696.0000,696,707,4.5394,493.6382,545,8.0000,0,8,23.0000,0,160,140,1707.4769,418788.5751,3600.0000
actuated-anywhere-25,0.2,2,15.046,953.7516,187.3062,613.4657,0.9873,252.4571,0.0288,0.9712,8.4975,5273,890.6000,9.8698,698.0000,698,707,4.5812,467.6835,539,9.0000,0,9,19.0000,0,170,151,1705.4435,430551.3614,3600.0000
actuated-anywhere-50,0.2,2,15.564,892.4448,175.2663,556.3217,0.9859,229.5150,0.0060,0.9940,7.5646,10995,1365.0000,10.5356,697.0000,697,707,4.1694,477.7146,555,10.0000,0,10,17.0000,0,151,134,1700.0016,390175.8102,3600.0000
actuated,0.2,3,-3.095,502.4531,98.5366,161.4675,0.9844,66.0067,0.0034,0.9966,7.3640,22020,770.0000,20.1547,695.0000,695,706,2.0538,372.6619,619,10.0000,0,10,17.0000,0,91,75,1673.0019,110429.2504,3600.0000
actuated-capped,0.2,3,-0.496,500.2147,98.0977,157.3060,0.9901,64.0725,0.0034,0.9966,7.3666,22013,725.3000,20.3793,699.0000,699,706,2.0453,365.6440,620,9.0000,0,9,17.0000,0,94,75,1682.8878,107826.9137,3600.0000
actuated-truncating,0.2,3,1.368,465.7826,91.3451,126.4233,0.9788,51.7858,0,0.9714,7.1190,22439,597.8000,21.9035,691.0000,691,706,1.9323,336.2706,620,9.0000,0,9,17.0000,0,86,75,1660.7268,86002.0813,3600.0000
fixed-time,0.2,3,5.602,789.8507,154.8985,454.4149,0.9448,195.4946,0,0,0,0,2013.1000,11.6858,667.0000,667,706,3.7368,544.1861,545,11.0000,0,11,18.0000,0,138,148,1621.4577,316986.2476,3600.0000
random,0.2,1,8.760,3501.4456,684.7271,2807.3777,0.7045,1479.0761,0,0.8353,29.5323,8228,1680.8000,2.2618,496.0000,496,704,9.6745,650.7017,240,24.0000,0,24,158.0000,0,599,625,1329.6861,1966706.8692,3600.0000
actuated-busiest-25,0.2,3,0.457,532.1483,104.3602,191.6347,0.9929,78.4694,0.0100,0.9900,7.8331,5480,718.8000,18.8443,701.0000,701,706,2.2608,398.0460,613,9.0000,0,9,17.0000,0,103,82,1680.8367,131894.1946,3600.0000
actuated-busiest-50,0.2,3,0.066,516.8924,101.3683,174.4660,0.9802,71.3477,0.0074,0.9926,7.6451,10875,745.3000,19.5805,692.0000,692,706,2.1260,381.9296,614,10.0000,0,10,17.0000,0,93,80,1679.6414,119838.4925,3600.0000
longest-queue,0.2,3,1.492,490.1938,96.1324,151.0147,0.9745,62.2560,0.2706,0.6898,25.4013,9313,677.0000,20.5983,688.0000,688,706,2.4634,361.4819,618,9.0000,0,9,17.0000,0,85,77,1660.2951,103363.2800,3600.0000
max-pressure,0.2,3,1.478,500.8905,98.2302,162.4341,0.9717,67.2047,0.2688,0.6918,25.0847,9411,737.6000,20.0387,686.0000,686,706,2.5380,372.3344,614,9.0000,0,9,17.0000,0,87,81,1657.6303,111400.6011,3600.0000
actuated-busiest-10,0.2,3,4.102,778.8147,152.7342,443.0957,0.9433,190.2907,0.0085,0.9915,7.8062,2356,2120.2000,11.8840,666.0000,666,706,3.7839,534.8570,549,12.0000,0,12,19.0000,0,133,142,1622.4100,308729.5435,3600.0000
max-pressure-capacity,0.2,3,-1.616,535.2443,104.9674,194.3655,0.9773,80.3477,0.2729,0.6850,25.4427,9296,881.8000,18.6668,690.0000,690,706,2.6420,397.6170,610,10.0000,0,10,17.0000,0,95,84,1661.6019,133505.8121,3600.0000
actuated-quietest-50,0.2,3,4.324,768.4850,150.7084,429.1180,0.9504,182.2100,0.0002,0.9998,7.1323,11102,2048.6000,12.2086,671.0000,671,706,3.6480,533.3117,554,12.0000,0,12,19.0000,0,133,137,1640.9048,298989.1994,3600.0000
actuated-quietest-75,0.2,3,4.526,799.5707,156.8047,464.0810,0.9476,199.2043,0.0040,0.9960,7.4525,16251,1948.2000,11.5448,669.0000,669,706,3.7160,536.2410,547,11.0000,0,11,18.0000,0,138,146,1624.8553,323678.2130,3600.0000
actuated-quietest-90,0.2,3,-2.173,517.8687,101.5598,177.0270,0.9830,72.6963,0.0028,0.9972,7.3139,19656,763.0000,19.4355,694.0000,694,706,2.0821,388.2278,615,10.0000,0,10,17.0000,0,94,79,1673.2902,121642.0862,3600.0000
all-green,0.2,3,1.851,406.8041,79.7788,73.8348,0.9773,29.5974,0,0,0,0,506.1000,25.4362,690.0000,690,706,0.0471,282.3614,632,9.0000,0,9,16.0000,0,72,63,1657.4756,49057.0361,3600.0000
actuated-anywhere-10,0.2,3,4.071,740.4593,145.2123,402.6719,0.9561,171.5082,0.0012,0.9988,7.2342,2471,1880.6000,12.6737,675.0000,675,706,3.4443,530.3778,562,11.0000,0,11,18.0000,0,129,131,1634.5839,280344.4722,3600.0000
actuated-anywhere-25,0.2,3,3.935,773.7669,151.7443,435.9874,0.9490,185.6857,0.0264,0.9736,8.4998,5272,1991.6000,12.0682,670.0000,670,706,3.7892,534.0512,551,11.0000,0,11,18.0000,0,135,142,1637.3014,304023.4717,3600.0000
actuated-anywhere-50,0.2,3,5.635,793.6499,155.6436,452.9820,0.9589,193.6961,0.0066,0.9934,7.7090,10889,1864.3000,11.7513,677.0000,677,706,3.7353,524.6759,551,11.0000,0,11,19.0000,0,143,142,1631.9892,316109.8738,3600.0000
actuated,0.2,4,1.470,359.4667,70.0960,82.2773,0.9886,33.5729,0.0022,0.9978,7.2843,22162,611.9000,24.7357,694.0000,694,702,1.8390,348.1109,631,3.0000,0,3,0,0,63,68,1691.7202,56795.8748,3600.0000
fixed-time,0.2,4,3.911,722.9879,140.9826,450.3433,0.9687,189.7249,0,0,0,0,1811.5000,11.9252,680.0000,680,702,3.9961,543.4795,550,3.0000,0,3,0,0,130,149,1660.3849,315016.3706,3600.0000
actuated-capped,0.2,4,-1.695,381.7741,74.4459,105.1895,0.9943,43.1869,0.0035,0.9964,7.3642,22020,696.7000,23.1889,698.0000,698,702,1.9846,366.3950,625,3.0000,0,3,0,0,73,74,1686.5148,72835.3124,3600.0000
actuated-truncating,0.2,4,0.197,343.9241,67.0652,68.3800,0.9772,28.0138,0,0.9717,7.1194,22432,565.1000,25.7093,686.0000,686,702,1.8344,334.1701,633,3.0000,0,3,0,0,53,66,1680.6790,47082.2391,3600.0000
random,0.2,2,3.975,3371.0116,662.0292,2750.4799,0.7284,1376.2469,0,0.8286,29.5497,8226,2287.5000,2.4179,515.0000,515,707,8.8290,784.5990,290,31.0000,0,31,135.0000,0,548,574,1405.1406,1933820.3766,3600.0000
actuated-busiest-25,0.2,4,-0.450,411.9845,80.3370,133.6786,0.9972,54.6670,0.0115,0.9885,7.8741,5471,734.8000,21.6001,700.0000,700,702,2.1793,397.3681,623,3.0000,0,3,0,0,77,76,1698.2221,92836.7695,3600.0000
actuated-busiest-50,0.2,4,-1.940,382.9548,74.6762,106.3867,0.9843,43.6688,0.0057,0.9943,7.5287,10958,713.0000,23.1234,691.0000,691,702,2.0130,369.0479,626,3.0000,0,3,0,0,65,73,1687.0400,73670.9835,3600.0000
actuated-busiest-10,0.2,4,3.371,655.4046,127.8039,381.7678,0.9758,160.0831,0.0071,0.9929,7.6510,2383,1955.7000,13.2271,685.0000,685,702,3.6315,521.2055,563,3.0000,0,3,0,0,122,136,1667.6511,266962.6714,3600.0000
longest-queue,0.2,4,6.873,761.1930,148.4326,479.1165,0.9957,194.9364,0.2820,0.6689,25.8027,9203,1057.1000,11.7232,699.0000,699,702,4.2791,435.8123,561,4.0000,0,4,0,0,140,139,1718.8033,335057.3116,3600.0000
max-pressure,0.2,4,5.825,597.3269,116.4788,319.8085,0.9786,131.9107,0.2792,0.6702,25.4427,9309,971.9000,14.7579,687.0000,687,702,3.5979,453.9387,584,4.0000,0,4,0,0,103,114,1692.0883,223204.4965,3600.0000
actuated-quietest-50,0.2,4,5.076,708.3051,138.1195,435.7221,0.9729,183.4880,0.0003,0.9997,7.1364,11106,1804.0000,12.1768,683.0000,683,702,3.9259,529.9899,556,3.0000,0,3,0,0,127,143,1660.0208,304593.9267,3600.0000
max-pressure-capacity,0.2,4,7.808,748.2259,145.9041,470.4540,0.9801,194.3367,0.2821,0.6749,25.7756,9210,866.9000,11.7487,688.0000,688,702,4.1367,402.5548,557,4.0000,0,4,0,0,134,144,1692.8781,328988.3118,3600.0000
actuated-quietest-75,0.2,4,5.643,727.6946,141.9004,453.6637,0.9701,191.0147,0.0049,0.9951,7.4893,16196,1745.8000,11.8723,681.0000,681,702,3.9147,528.9539,555,4.0000,0,4,0,0,126,143,1660.1620,317115.4021,3600.0000
actuated-quietest-90,0.2,4,0.519,403.1489,78.6140,126.2318,0.9872,51.8963,0.0024,0.9976,7.2843,19701,718.7000,21.9563,693.0000,693,702,2.1362,389.2612,623,3.0000,0,3,0,0,70,76,1688.5066,87627.1915,3600.0000
all-green,0.2,4,0.306,290.9389,56.7331,16.2838,0.9843,6.2333,0,0,0,0,479.7000,30.6491,691.0000,691,702,0.0077,280.7433,645,3.0000,0,3,0,0,46,54,1686.9814,10515.5299,3600.0000
actuated-anywhere-10,0.2,4,5.212,716.7390,139.7641,443.0191,0.9630,186.5492,0.0020,0.9980,7.2596,2464,1757.2000,12.0537,676.0000,676,702,3.9701,531.3248,553,4.0000,0,4,0,0,123,145,1659.6714,309610.4169,3600.0000
actuated-anywhere-25,0.2,4,4.161,770.6024,150.2675,493.9242,0.9587,209.1325,0.0284,0.9716,8.5721,5245,1562.8000,11.2039,673.0000,673,702,4.2602,511.7820,539,5.0000,0,5,0,0,134,158,1649.9171,345051.2941,3600.0000
actuated-anywhere-50,0.2,4,4.685,638.0276,124.4154,362.5469,0.9772,151.0252,0.0049,0.9951,7.5314,11021,2015.3000,13.6810,686.0000,686,702,3.5580,500.2111,569,3.0000,0,3,0,0,117,130,1678.7713,253536.8402,3600.0000
actuated,0.2,5,0.919,479.7973,97.9586,193.9544,0.9918,79.5657,0.0055,0.9945,7.5002,21789,1269.1000,18.8153,729.0000,729,735,2.5103,423.8797,635,8.0000,0,8,0,0,94,92,1759.9791,140033.9187,3600.0000
actuated-capped,0.2,5,0.460,442.7033,90.3852,157.7557,0.9959,64.6442,0.0043,0.9955,7.4225,21916,1003.8000,20.4104,732.0000,732,735,2.2723,398.3530,642,8.0000,0,8,0,0,90,85,1754.5923,113424.1310,3600.0000
actuated-truncating,0.2,5,-0.506,355.9174,72.6665,71.3482,1.0027,28.4633,0,0.9716,7.1183,22434,539.7000,25.6900,737.0000,737,735,1.8669,335.2921,668,7.0000,0,7,0,0,69,60,1765.4782,50251.2957,3600.0000
fixed-time,0.2,5,3.531,817.5731,166.9212,520.7310,0.9714,218.6522,0,0,0,0,1826.5000,10.8903,714.0000,714,735,4.1694,526.7397,569,12.0000,0,12,4.0000,0,147,152,1734.2851,379205.1997,3600.0000
random,0.2,3,3.618,2983.2331,585.0452,2333.4729,0.7649,1165.7259,0,0.8471,29.5051,8242,1913.8000,2.8152,540.0000,540,706,7.7907,740.2617,311,27.0000,0,27,135.0000,0,498,502,1404.6302,1637413.7881,3600.0000
actuated-busiest-25,0.2,5,-0.426,440.7582,89.9881,154.0796,1.0150,62.4729,0.0127,0.9873,7.9762,5433,775.9000,20.6585,746.0000,746,735,2.4006,407.3875,654,7.0000,0,7,0,0,92,74,1777.4517,111042.5806,3600.0000
actuated-busiest-50,0.2,5,0.482,462.9752,94.5241,180.6569,0.9823,74.6280,0.0097,0.9903,7.7556,10789,928.2000,19.3120,722.0000,722,735,2.5434,418.9654,635,7.0000,0,7,0,0,87,93,1748.8481,130513.1127,3600.0000
longest-queue,0.2,5,-1.690,647.4335,132.1843,362.0075,0.9646,152.2066,0.2761,0.6724,25.5781,9260,1201.8000,13.6421,709.0000,709,735,3.9671,482.8513,595,10.0000,0,10,0,0,114,130,1727.9506,263005.4413,3600.0000
max-pressure,0.2,5,3.005,599.4967,122.3972,314.2705,0.9796,129.9006,0.2733,0.6726,25.2206,9364,1865.5000,14.8980,720.0000,720,735,3.6639,473.9423,608,8.0000,0,8,0,0,112,119,1756.3090,228145.5394,3600.0000
actuated-busiest-10,0.2,5,2.754,796.2627,162.5703,493.4163,0.9850,206.7165,0.0067,0.9933,7.6460,2389,1783.3000,11.2963,724.0000,724,735,4.0177,514.7139,576,13.0000,0,13,3.0000,0,150,145,1735.5750,358771.9790,3600.0000
max-pressure-capacity,0.2,5,-1.851,587.8725,120.0240,300.4802,0.9769,124.7117,0.2758,0.6728,25.5863,9249,1006.2000,15.2233,718.0000,718,735,3.5491,456.0739,606,9.0000,0,9,0,0,112,120,1748.0265,217999.2747,3600.0000
actuated-quietest-50,0.2,5,2.740,724.5714,147.9333,428.1697,0.9701,179.6173,0,1,7.1236,11109,1661.3000,12.3469,713.0000,713,735,3.7878,517.4811,583,10.0000,0,10,3.0000,0,132,141,1735.8407,311786.9602,3600.0000
actuated-quietest-75,0.2,5,4.814,840.9605,171.6961,549.5066,0.9537,233.4999,0.0052,0.9948,7.4886,16207,1715.7000,10.4199,701.0000,701,735,4.2696,528.6477,556,12.0000,0,12,4.0000,0,149,167,1714.4302,400319.3463,3600.0000
actuated-quietest-90,0.2,5,0.868,502.2578,102.5443,214.7441,0.9918,87.7596,0.0053,0.9947,7.4569,19445,1052.8000,18.0362,729.0000,729,735,2.6454,454.3583,636,8.0000,0,8,0,0,93,91,1769.8504,155321.4112,3600.0000
all-green,0.2,5,-1.180,299.4340,61.1344,17.9054,0.9946,6.2837,0,0,0,0,475.8000,30.7169,731.0000,731,735,0.0091,281.5058,677,7.0000,0,7,0,0,54,51,1757.3181,11042.4457,3600.0000
actuated-anywhere-10,0.2,5,2.782,790.5833,161.4107,503.8806,0.9592,213.6783,0.0037,0.9963,7.3348,2451,1488.3000,11.0563,705.0000,705,735,4.0594,507.1023,567,11.0000,0,11,2.0000,0,138,155,1716.2699,366729.7084,3600.0000
actuated-anywhere-50,0.2,5,3.181,757.5717,154.6709,463.2188,0.9728,194.6892,0.0059,0.9941,7.6061,10966,1724.6000,11.7404,715.0000,715,735,3.9635,504.4167,582,13.0000,0,13,0,0,134,141,1728.2780,336477.1234,3600.0000
actuated-anywhere-25,0.2,5,2.498,795.3099,162.3758,510.7713,0.9701,215.0967,0.0307,0.9693,8.7540,5178,1790.8000,11.0065,713.0000,713,735,4.2457,566.0285,568,10.0000,0,10,0,0,145,157,1728.0997,371708.4738,3600.0000
actuated,0.2,6,-2.141,433.2351,82.3147,150.5248,0.9839,61.7073,0.0047,0.9953,7.4503,21866,952.2000,20.7470,673.0000,673,684,2.2413,408.5768,613,4.0000,0,4,0,0,61,68,1649.0176,101756.4345,3600.0000
fixed-time,0.2,6,2.601,686.5136,130.4376,406.1265,0.9766,169.6057,0,0,0,0,1678.2000,12.7793,668.0000,668,684,3.9783,517.2103,544,4.0000,0,4,0,0,125,137,1630.6140,276561.3593,3600.0000
actuated-capped,0.2,6,0.813,415.1912,78.8863,133.7055,0.9825,55.0264,0.0044,0.9955,7.4408,21882,830.0000,21.5730,672.0000,672,684,2.1901,393.0127,614,4.0000,0,4,0,0,59,67,1640.9850,90297.4387,3600.0000
actuated-truncating,0.2,6,-0.693,355.9930,67.6387,71.3242,0.9912,28.6799,0,0.9710,7.1213,22433,579.5000,25.6250,678.0000,678,684,1.9054,336.4069,625,4.0000,0,4,0,0,54,56,1661.0652,47639.1450,3600.0000
random,0.2,4,5.086,3458.4416,674.3961,2721.1087,0.6738,1479.8912,0,0.8341,29.4385,8248,1453.6000,2.2609,473.0000,473,702,8.0097,632.8479,284,27.0000,0,27,182.0000,0,558,578,1284.4384,1900829.0951,3600.0000
actuated-busiest-25,0.2,6,3.501,440.2243,83.6426,153.1240,1.0088,61.8352,0.0143,0.9857,8.0594,5397,759.4000,20.7249,690.0000,690,684,2.3289,410.5633,611,4.0000,0,4,0,0,80,70,1675.0390,103576.3326,3600.0000
actuated-busiest-50,0.2,6,-1.873,462.9317,87.9570,184.5753,0.9664,77.0707,0.0118,0.9882,7.9342,10641,992.3000,19.0587,661.0000,661,684,2.4429,434.9279,599,4.0000,0,4,0,0,63,82,1622.2612,125028.8247,3600.0000
actuated-busiest-10,0.2,6,1.318,649.2604,123.3595,369.1848,0.9722,154.1507,0.0055,0.9945,7.6733,2379,1741.0000,13.5245,665.0000,665,684,3.8124,489.0365,553,4.0000,0,4,0,0,113,128,1629.6681,251214.4142,3600.0000
longest-queue,0.2,6,-0.994,459.3735,87.2810,179.8870,0.9664,74.6756,0.2803,0.6794,25.8530,9185,1212.9000,19.3189,661.0000,661,684,2.7860,424.7662,600,4.0000,0,4,0,0,62,81,1631.3561,121822.5370,3600.0000
max-pressure,0.2,6,1.281,523.1279,99.3943,240.4776,0.9664,99.8386,0.2752,0.6735,25.2915,9353,1544.1000,17.0199,661.0000,661,684,3.2501,455.2405,587,5.0000,0,5,0,0,75,93,1632.8832,163024.8503,3600.0000
actuated-quietest-50,0.2,6,2.260,660.7712,125.5465,381.6026,0.9708,159.9710,0.0001,0.9999,7.1287,11106,1682.9000,13.2323,664.0000,664,684,3.8083,504.4705,549,4.0000,0,4,0,0,116,132,1623.3039,259681.5772,3600.0000
max-pressure-capacity,0.2,6,1.456,526.2006,99.9781,243.0935,0.9722,100.7160,0.2807,0.6723,25.8728,9177,1652.8000,16.9490,665.0000,665,684,3.1940,456.3983,588,5.0000,0,5,0,0,78,92,1635.5582,164726.8649,3600.0000
actuated-quietest-75,0.2,6,3.289,709.2058,134.7491,428.6216,0.9795,178.8165,0.0050,0.9950,7.5199,16161,1745.3000,12.3747,670.0000,670,684,3.9680,534.8514,547,4.0000,0,4,0,0,124,134,1631.7968,291792.1632,3600.0000
actuated-quietest-90,0.2,6,1.585,462.6034,87.8946,178.5835,0.9971,73.0658,0.0040,0.9960,7.3880,19540,1049.1000,19.4602,682.0000,682,684,2.3711,435.5080,611,4.0000,0,4,0,0,72,70,1655.3388,120948.7331,3600.0000
all-green,0.2,6,-0.522,300.8615,57.1637,17.7674,0.9898,6.6313,0,0,0,0,479.8000,30.5539,677.0000,677,684,0.0120,282.1915,633,4.0000,0,4,0,0,45,48,1660.5580,11011.6304,3600.0000
actuated-anywhere-10,0.2,6,3.614,697.3205,132.4909,416.0710,0.9883,173.2067,0.0016,0.9984,7.2603,2465,1647.0000,12.6188,676.0000,676,684,4.0168,502.0949,547,4.0000,0,4,0,0,130,134,1636.1228,283387.3578,3600.0000
actuated-anywhere-25,0.2,6,1.931,665.2194,126.3917,385.9254,0.9635,161.6765,0.0291,0.9709,8.6170,5222,1628.8000,13.1546,659.0000,659,684,3.9766,530.7901,547,4.0000,0,4,0,0,113,134,1625.4959,262804.5611,3600.0000
actuated-anywhere-50,0.2,6,2.515,678.4428,128.9041,402.6326,0.9620,170.7952,0.0066,0.9934,7.6706,10909,1769.7000,12.7330,658.0000,658,684,3.7956,492.5708,542,4.0000,0,4,0,0,117,139,1605.0350,274132.2695,3600.0000
fixed-time,0.2,7,7.521,769.7055,151.5892,489.4985,1.0042,200.6781,0,0,0,0,1656.5000,11.4859,712.0000,712,709,4.3519,576.8651,558,3.0000,0,3,0,0,154,148,1724.0750,345984.1095,3600.0000
actuated-truncating,0.2,7,0.175,342.3653,67.4269,70.2708,1.0113,28.9927,0,0.9736,7.1199,22432,572.8000,25.4511,717.0000,717,709,1.8871,339.9752,642,1.0000,0,1,0,0,75,66,1706.8798,49487.0769,3600.0000
actuated,0.2,7,4.361,621.1264,122.3274,345.9460,0.9915,143.4957,0.0096,0.9904,7.7020,21470,1667.1000,14.0596,703.0000,703,709,3.5722,523.3866,584,3.0000,0,3,0,0,119,122,1702.6015,244316.0478,3600.0000
actuated-capped,0.2,7,4.603,652.8042,128.5662,381.1802,0.9732,160.2937,0.0109,0.9883,7.7629,21371,1691.4000,13.1883,690.0000,690,709,3.5939,518.2812,564,3.0000,0,3,0,0,126,142,1678.4075,269038.0802,3600.0000
random,0.2,5,7.375,3376.6223,689.3937,2701.5120,0.6871,1455.7271,0,0.8300,29.4538,8248,2002.8000,2.2961,505.0000,505,735,8.9290,741.9344,288,40.0000,0,40,175.0000,0,563,578,1355.0163,1972533.9502,3600.0000
actuated-busiest-25,0.2,7,-6.228,445.4901,87.7368,168.4782,1.0127,69.4200,0.0114,0.9886,7.9748,5422,893.1000,19.7874,718.0000,718,709,2.3611,436.3734,623,1.0000,0,1,1.0000,0,95,84,1714.0228,118987.5483,3600.0000
actuated-busiest-10,0.2,7,5.409,622.3750,122.5733,347.8704,0.9986,143.2060,0.0072,0.9928,7.7395,2366,1767.5000,14.0713,708.0000,708,709,3.6916,527.4154,578,1.0000,0,1,0,0,130,130,1719.3176,246216.5984,3600.0000
longest-queue,0.2,7,7.021,902.0089,177.6456,623.4751,0.9535,265.5902,0.2958,0.6561,26.6306,8956,1375.1000,9.5217,676.0000,676,709,4.6998,428.4547,510,6.0000,0,6,2.0000,0,172,197,1656.4517,439937.3213,3600.0000
max-pressure,0.2,7,5.919,823.6257,162.2085,547.2749,0.9661,231.3420,0.2796,0.6679,25.7555,9202,765.8000,10.4726,685.0000,685,709,4.7914,394.0610,551,5.0000,0,5,1.0000,0,149,167,1668.4054,385972.2259,3600.0000
max-pressure-capacity,0.2,7,5.298,799.2274,157.4034,518.4273,0.9619,218.8514,0.2874,0.6614,26.1595,9095,930.2000,10.8666,682.0000,682,709,4.6085,411.8519,543,7.0000,0,7,0,0,144,164,1667.9923,365042.4281,3600.0000
actuated-busiest-50,0.2,7,3.775,640.7100,126.1843,368.5257,0.9845,154.5197,0.0197,0.9803,8.3216,10353,1730.8000,13.4810,698.0000,698,709,3.6165,538.4030,573,3.0000,0,3,0,0,125,133,1684.2433,260248.8481,3600.0000
actuated-quietest-50,0.2,7,5.557,685.0633,134.9194,409.5109,1.0155,168.0060,0.0005,0.9995,7.1469,11088,1856.7000,12.8214,720.0000,720,709,3.9204,552.3014,576,1.0000,0,1,0,0,144,132,1723.7966,289608.1059,3600.0000
actuated-quietest-75,0.2,7,8.226,862.6614,169.8964,577.2029,0.9929,237.3328,0.0071,0.9929,7.6220,16030,1812.7000,10.2839,704.0000,704,709,4.5999,572.6021,535,6.0000,0,6,0,0,171,170,1716.1333,407294.6670,3600.0000
all-green,0.2,7,-0.093,286.1815,56.3619,16.9489,0.9986,6.8787,0,0,0,0,482.1000,30.3430,708.0000,708,709,0.0100,284.7000,647,1.0000,0,1,0,0,61,61,1699.2524,11688.6023,3600.0000
actuated-anywhere-10,0.2,7,5.478,704.5897,138.7650,430.0000,1.0042,177.0398,0.0012,0.9988,7.2091,2475,1767.6000,12.4232,712.0000,712,709,4.0197,563.9695,567,2.0000,0,2,0,0,145,140,1717.5494,304074.5966,3600.0000
actuated-quietest-90,0.2,7,3.147,616.2408,121.3652,335.8690,1.0127,135.8263,0.0087,0.9913,7.6474,19166,1433.8000,14.4918,718.0000,718,709,3.5024,544.2833,592,2.0000,0,2,0,0,126,115,1746.8152,237263.4182,3600.0000
actuated-anywhere-50,0.2,7,5.880,721.7776,142.1501,442.8309,1.0056,181.7047,0.0099,0.9901,7.8514,10754,1597.0000,12.2274,713.0000,713,709,3.9032,549.3505,568,1.0000,0,1,1.0000,0,145,139,1723.7268,313209.2426,3600.0000
actuated-anywhere-25,0.2,7,7.626,844.3832,166.2966,559.6756,0.9817,230.8555,0.0317,0.9683,8.8344,5144,1709.2000,10.4765,696.0000,696,709,4.5718,582.8478,531,6.0000,0,6,0,0,166,173,1710.7234,394929.8655,3600.0000
fixed-time,0.2,8,0.980,693.0625,140.5377,406.6896,0.9781,170.1169,0,0,0,0,1482.0000,12.7606,714.0000,714,730,3.8911,540.2676,583,3.0000,0,3,8.0000,0,132,137,1736.5492,295416.3242,3600.0000
actuated,0.2,8,-3.530,374.5026,75.9408,107.2408,0.9740,44.5925,0.0034,0.9966,7.3613,22024,768.4000,22.9640,711.0000,711,730,1.9798,376.0490,645,2.0000,0,2,0,0,67,84,1739.0300,77547.7718,3600.0000
actuated-capped,0.2,8,-0.697,378.9688,76.8464,112.1821,0.9726,46.7775,0.0033,0.9965,7.3681,22007,779.5000,22.6583,710.0000,710,730,2.0501,377.8427,640,2.0000,0,2,0,0,70,88,1737.0209,81253.5014,3600.0000
random,0.2,6,7.051,3136.1203,595.8629,2551.5755,0.7222,1307.5137,0,0.8440,29.5286,8232,2066.2000,2.5356,494.0000,494,684,8.2945,781.6967,271,26.0000,0,26,127.0000,0,505,542,1326.5423,1734472.1572,3600.0000
actuated-truncating,0.2,8,1.296,336.0316,68.1398,69.0077,0.9740,28.6144,0,0.9715,7.1209,22436,577.9000,25.5730,711.0000,711,730,1.8576,335.6062,650,2.0000,0,2,0,0,61,78,1737.7240,49723.9936,3600.0000
actuated-busiest-25,0.2,8,1.540,434.3612,88.0788,159.0373,0.9945,65.2184,0.0117,0.9883,8.0257,5400,848.3000,20.3027,726.0000,726,730,2.2987,417.4697,634,2.0000,0,2,1.0000,0,93,94,1765.8128,115163.4263,3600.0000
actuated-busiest-50,0.2,8,-3.269,378.9204,76.8366,112.3170,0.9767,46.8130,0.0065,0.9935,7.6126,10903,701.5000,22.6559,713.0000,713,730,2.0436,375.4211,640,2.0000,0,2,0,0,73,88,1736.1164,81272.7891,3600.0000
longest-queue,0.2,8,4.197,620.8932,125.9033,352.3172,0.9753,146.8895,0.2732,0.6794,25.7103,9221,993.9000,13.8969,712.0000,712,730,3.6711,454.7951,593,5.0000,0,5,0,0,119,132,1739.5432,255520.5584,3600.0000
actuated-busiest-10,0.2,8,1.147,715.5473,145.0971,423.7839,0.9863,176.2560,0.0054,0.9946,7.5851,2390,1674.1000,12.4912,720.0000,720,730,3.9731,522.7700,586,4.0000,0,4,9.0000,0,137,134,1747.0097,307920.8552,3600.0000
max-pressure-capacity,0.2,8,6.805,478.4395,97.0169,214.7034,0.9562,90.9194,0.2712,0.6814,25.3656,9323,1594.8000,17.7385,698.0000,698,730,3.0152,437.4364,613,3.0000,0,3,0,0,85,114,1713.3148,155773.5979,3600.0000
max-pressure,0.2,8,3.928,637.4403,129.2587,368.8114,0.9740,153.6374,0.2716,0.6782,25.2274,9362,1006.6000,13.5443,711.0000,711,730,3.8357,461.3737,589,5.0000,0,5,0,0,122,136,1739.9482,267321.1569,3600.0000
actuated-quietest-50,0.2,8,1.447,683.3995,138.5782,399.6438,0.9863,165.9207,0,1,7.1235,11112,1578.4000,12.9528,720.0000,720,730,3.7217,526.0225,586,3.0000,0,3,7.0000,0,134,134,1749.4764,290274.4014,3600.0000
actuated-quietest-75,0.2,8,-1.523,640.0712,129.7922,372.2724,0.9753,155.7464,0.0041,0.9959,7.4152,16288,1636.5000,13.4397,712.0000,712,730,3.5974,517.1237,594,3.0000,0,3,0,0,118,133,1737.6601,270634.2834,3600.0000
actuated-quietest-90,0.2,8,-1.031,384.6411,77.9967,118.3818,0.9726,49.4515,0.0022,0.9978,7.2796,19705,704.1000,22.2844,710.0000,710,730,2.0119,383.1566,638,2.0000,0,2,0,0,72,90,1733.7080,85734.4106,3600.0000
all-green,0.2,8,1.106,284.1921,57.6278,17.6355,0.9753,7.0017,0,0,0,0,470.9000,30.4015,712.0000,712,730,0.0080,282.9656,663,2.0000,0,2,0,0,49,65,1746.2926,12226.9442,3600.0000
actuated-anywhere-10,0.2,8,1.064,697.0196,141.3401,414.9630,0.9767,173.9918,0.0020,0.9980,7.2605,2463,1605.4000,12.5890,713.0000,713,730,3.9467,539.1940,582,4.0000,0,4,7.0000,0,131,137,1732.3513,301414.8816,3600.0000
actuated-anywhere-25,0.2,8,0.122,647.2345,131.2448,368.1736,0.9795,153.8630,0.0297,0.9703,8.5316,5259,2164.2000,13.5380,715.0000,715,730,3.8205,542.9613,594,3.0000,0,3,4.0000,0,121,129,1740.0706,267732.4350,3600.0000
actuated,0.2,9,4.197,465.7004,92.8814,196.8093,0.9875,81.7457,0.0063,0.9937,7.5496,21710,1290.8000,18.6047,709.0000,709,718,2.4898,416.2022,625,1.0000,0,1,0,0,84,92,1723.4147,140881.6880,3600.0000
actuated-anywhere-50,0.2,8,0.534,670.3422,135.9305,391.8246,0.9959,162.0024,0.0080,0.9920,7.7553,10849,1788.6000,13.1331,727.0000,727,730,3.7657,533.6156,601,4.0000,0,4,1.0000,0,127,125,1757.4224,284706.6582,3600.0000
actuated-truncating,0.2,9,0.434,340.6301,67.9368,70.2797,0.9861,28.9272,0,0.9724,7.1196,22436,549.4000,25.5851,708.0000,708,718,1.8697,335.3748,654,1.0000,0,1,0,0,54,63,1732.3904,50113.2461,3600.0000
fixed-time,0.2,9,3.833,864.8582,172.4912,554.5947,1.0139,224.0884,0,0,0,0,1353.7000,10.7170,728.0000,728,718,4.2918,514.5572,561,9.0000,0,9,7.0000,0,169,143,1765.9103,395720.0132,3600.0000
actuated-capped,0.2,9,5.207,472.0210,94.1420,203.6546,0.9861,84.8120,0.0063,0.9935,7.5699,21681,1349.2000,18.3133,708.0000,708,718,2.5153,423.9129,620,1.0000,0,1,0,0,88,97,1719.8425,145863.2356,3600.0000
random,0.2,7,7.855,3471.0646,683.6069,2870.9348,0.7630,1418.1079,0,0.8269,29.5918,8219,1707.7000,2.3514,541.0000,541,709,9.4877,721.2206,272,19.0000,0,19,135.0000,0,605,619,1430.3737,2028424.2494,3600.0000
actuated-busiest-25,0.2,9,2.060,398.5120,79.4810,126.4922,1.0014,51.8599,0.0063,0.9937,7.5658,5588,655.4000,22.0016,719.0000,719,718,2.1430,388.9747,643,1.0000,0,1,0,0,76,74,1743.3550,90410.1796,3600.0000
actuated-busiest-50,0.2,9,4.751,454.7921,90.7058,183.7892,1,75.7920,0.0090,0.9910,7.7409,10793,1158.3000,19.1915,718.0000,718,718,2.4510,422.6048,630,1.0000,0,1,0,0,88,87,1736.4090,131605.9432,3600.0000
actuated-busiest-10,0.2,9,3.077,751.0639,149.7955,439.2501,1.0237,176.0248,0.0063,0.9937,7.6241,2388,1505.3000,12.5083,735.0000,735,718,3.6740,522.2971,583,8.0000,0,8,8.0000,0,154,121,1778.9794,313144.5594,3600.0000
longest-queue,0.2,9,7.437,711.0072,141.8064,435.0237,0.9610,183.1191,0.2770,0.6765,25.7179,9205,691.3000,12.2120,690.0000,690,718,3.8752,367.5575,572,5.0000,0,5,0,0,124,147,1697.2178,310792.9476,3600.0000
max-pressure,0.2,9,7.003,711.7226,141.9491,432.8564,0.9582,181.7918,0.2725,0.6757,25.2925,9326,665.9000,12.2669,688.0000,688,718,4.0030,366.4752,572,5.0000,0,5,1.0000,0,122,146,1700.9803,309224.3100,3600.0000
max-pressure-capacity,0.2,9,6.895,740.0643,147.6017,462.9981,0.9554,195.1130,0.2796,0.6778,25.8030,9186,734.4000,11.7326,686.0000,686,718,3.9881,381.1035,574,5.0000,0,5,2.0000,0,120,145,1694.5348,330625.7584,3600.0000
actuated-quietest-50,0.2,9,2.567,804.3442,160.4220,494.8263,1.0056,200.1894,0.0002,0.9998,7.1375,11101,1368.6000,11.5358,722.0000,722,718,3.8345,510.9958,567,8.0000,0,8,8.0000,0,157,137,1763.7393,353081.9616,3600.0000
actuated-quietest-90,0.2,9,4.031,455.7617,90.8991,185.5105,0.9944,76.7395,0.0037,0.9963,7.3822,19558,1083.4000,19.0921,714.0000,714,718,2.3892,431.9970,632,1.0000,0,1,0,0,82,85,1731.1248,132845.6231,3600.0000
all-green,0.2,9,0.065,286.2650,57.0940,17.1473,0.9930,6.8998,0,0,0,0,459.1000,30.5125,713.0000,713,718,0.0173,281.8073,667,1.0000,0,1,0,0,46,50,1735.2673,11972.9529,3600.0000
actuated-quietest-75,0.2,9,4.000,855.6045,170.6456,558.5500,1.0056,227.2993,0.0076,0.9924,7.6565,15996,1598.9000,10.6131,722.0000,722,718,4.2849,556.9204,560,7.0000,0,7,0,0,166,155,1755.4707,399017.2038,3600.0000
actuated-anywhere-10,0.2,9,2.810,754.5061,150.4821,444.8657,1.0111,179.7403,0.0053,0.9947,7.4178,2434,1525.4000,12.3465,726.0000,726,718,3.7653,533.0669,577,8.0000,0,8,8.0000,0,151,127,1764.5341,317157.9045,3600.0000
actuated-anywhere-25,0.2,9,4.063,843.0586,168.1434,546.6531,1.0056,222.9461,0.0318,0.9682,8.7320,5196,1612.1000,10.7542,722.0000,722,718,4.4013,564.0179,560,6.0000,0,6,1.0000,0,166,155,1751.7563,390547.2207,3600.0000
actuated-anywhere-50,0.2,9,3.150,793.8014,158.3193,494.1580,1.0167,198.8553,0.0060,0.9940,7.5722,10991,1390.4000,11.5847,730.0000,730,718,3.9054,470.2288,569,7.0000,0,7,1.0000,0,163,143,1773.6964,352708.9285,3600.0000
random,0.2,8,9.599,3216.5471,652.2443,2550.6625,0.7452,1324.8447,0,0.8339,29.6486,8207,1890.1000,2.5047,544.0000,544,730,8.3919,760.5360,300,22.0000,0,22,149.0000,0,554,569,1399.6903,1854372.2522,3600.0000
fixed-time,0.2,10,-0.761,1028.2340,216.5004,697.4179,0.9617,295.0890,0,0,0,0,1485.6000,8.8265,729.0000,729,758,4.9705,531.4639,548,15.0000,0,15,16.0000,0,203,201,1774.2616,523564.9922,3600.0000
actuated-truncating,0.2,10,0.502,400.1405,84.2518,98.3296,1,39.6590,0,0.9712,7.1214,22431,549.8000,23.6603,758.0000,758,758,1.8968,336.0606,677,5.0000,0,5,8.0000,0,88,75,1837.8575,72887.6450,3600.0000
actuated,0.2,10,-7.379,533.6278,112.3583,235.9412,0.9644,98.2188,0.0057,0.9943,7.5109,21773,1211.5000,17.0810,731.0000,731,758,2.7215,451.6653,648,6.0000,0,6,9.0000,0,90,102,1796.4524,176445.3974,3600.0000
actuated-capped,0.2,10,-4.760,497.2887,104.7069,190.9842,0.9776,78.3195,0.0040,0.9957,7.4571,21863,1191.8000,18.8704,741.0000,741,758,2.3128,410.9026,658,8.0000,0,8,8.0000,0,90,91,1814.6810,142124.8549,3600.0000
actuated-busiest-25,0.2,10,-3.243,485.5463,102.2345,186.6009,0.9842,76.6824,0.0144,0.9856,8.1852,5345,807.7000,19.0275,746.0000,746,758,2.4497,418.3805,657,5.0000,0,5,8.0000,0,96,95,1820.2263,139579.3533,3600.0000
longest-queue,0.2,10,0.525,869.2220,183.0195,567.3969,0.9433,240.2430,0.2724,0.6804,25.3964,9312,919.3000,10.2046,715.0000,715,758,4.5406,403.3666,577,9.0000,0,9,8.0000,0,159,185,1775.7374,426608.4866,3600.0000
actuated-busiest-50,0.2,10,-5.029,566.6429,119.3098,267.6114,0.9815,110.8116,0.0136,0.9864,8.0729,10546,1206.2000,16.1156,744.0000,744,758,2.8931,472.0762,642,6.0000,0,6,8.0000,0,109,109,1806.0182,200127.7551,3600.0000
max-pressure,0.2,10,2.469,918.2579,193.3443,604.6249,0.9657,253.9533,0.2745,0.6690,25.0536,9406,1089.8000,9.8217,732.0000,732,758,4.7753,429.0348,584,9.0000,0,9,10.0000,0,174,181,1791.9473,455070.9002,3600.0000
actuated-quietest-50,0.2,10,-1.614,955.3559,201.1555,611.4369,0.9551,258.1360,0.0001,0.9999,7.1323,11106,1104.9000,9.7062,724.0000,724,758,4.4762,502.6627,553,14.0000,0,14,19.0000,0,186,187,1776.0596,458464.9879,3600.0000
actuated-busiest-10,0.2,10,-1.262,1074.8905,226.3242,742.8395,0.9657,313.0595,0.0095,0.9905,8.0331,2316,1634.0000,8.4558,732.0000,732,758,5.3414,527.1797,548,13.0000,0,13,18.0000,0,213,208,1781.1718,557612.7435,3600.0000
max-pressure-capacity,0.2,10,0.575,915.4276,192.7484,614.7537,0.9499,260.6625,0.2752,0.6688,25.5019,9273,958.1000,9.6463,720.0000,720,758,4.6506,415.7525,581,8.0000,0,8,8.0000,0,167,189,1776.7652,463136.0198,3600.0000
actuated-quietest-75,0.2,10,-3.736,1007.8161,212.2013,686.2958,0.9393,292.7177,0.0056,0.9944,7.4980,16193,1389.8000,8.8787,712.0000,712,758,4.7803,520.6621,544,15.0000,0,15,11.0000,0,186,206,1759.3120,514981.7468,3600.0000
all-green,0.2,10,0.976,340.5112,71.6965,45.1036,1.0026,17.7651,0,0,0,0,468.5000,27.7601,760.0000,760,758,0.0224,283.5857,693,5.0000,0,5,10.0000,0,73,56,1833.6618,32575.0989,3600.0000
actuated-quietest-90,0.2,10,-2.226,735.7373,154.9136,428.2157,0.9670,178.1606,0.0118,0.9882,7.7862,18987,1678.0000,12.3836,733.0000,733,758,3.8267,547.4264,602,9.0000,0,9,8.0000,0,138,146,1803.8889,321381.9157,3600.0000
actuated-anywhere-10,0.2,10,-1.123,1056.6417,222.4818,725.7027,0.9406,310.3173,0.0012,0.9988,7.2081,2476,1505.5000,8.5092,713.0000,713,758,5.1458,518.0994,543,13.0000,0,13,16.0000,0,197,213,1756.9585,545214.5578,3600.0000
random,0.2,9,11.927,3366.6758,671.4648,2665.1808,0.7423,1275.6476,0,0.8320,29.5219,8230,2029.2000,2.5942,533.0000,533,718,8.8489,771.3927,289,31.0000,0,31,148.0000,0,578,584,1492.3866,1903759.3425,3600.0000
actuated-anywhere-25,0.2,10,-3.489,1092.2884,229.9874,770.3741,0.9446,328.3811,0.0325,0.9675,8.7825,5175,1508.1000,8.1617,716.0000,716,758,5.2985,535.5157,535,14.0000,0,14,12.0000,0,210,226,1762.1889,578669.6024,3600.0000
actuated-anywhere-50,0.2,10,0.342,1107.0972,233.1055,769.5652,0.9472,329.0957,0.0094,0.9906,7.7859,10826,1182.0000,8.1469,718.0000,718,758,5.2024,475.0000,543,19.0000,0,19,12.0000,0,214,223,1753.6035,577103.3207,3600.0000
actuated-truncating,0.24,1,0.513,339.3203,81.4369,69.5916,1.0093,28.9141,0,0.9663,7.1289,22417,541.2000,25.5726,872.0000,872,864,1.8421,326.6575,788,3.0000,0,3,0,0,84,73,2046.0127,59158.6496,3600.0000
fixed-time,0.24,1,8.264,1346.0617,323.0548,962.4350,0.9421,428.2149,0,0,0,0,1102.4000,6.6639,814.0000,814,864,5.4521,466.7528,602,12.0000,0,12,52.0000,0,300,286,1931.7358,827198.0238,3600.0000
actuated,0.24,1,12.448,2071.4427,497.1463,1531.2010,0.8345,733.6894,0.0236,0.9764,8.3540,20509,831.9000,4.2568,721.0000,721,864,5.9178,384.9089,531,19.0000,0,19,125.0000,0,420,419,1794.2333,1316409.9005,3600.0000
actuated-capped,0.24,1,10.153,1752.7522,420.6605,1289.0968,0.8785,608.5921,0.0185,0.9795,8.1621,20788,972.5000,4.9958,759.0000,759,864,6.0638,383.6593,551,17.0000,0,17,90.0000,0,365,363,1819.9716,1107620.3344,3600.0000
longest-queue,0.24,1,8.319,1567.0793,376.0990,1204.1014,0.8831,538.8015,0.2711,0.6332,25.4308,9303,1800.1000,5.5310,763.0000,763,864,7.2271,500.4803,532,24.0000,0,24,37.0000,0,316,356,1914.8683,1031733.9272,3600.0000
actuated-busiest-25,0.24,1,5.734,733.4086,176.0181,438.3311,1.0081,183.3419,0.0275,0.9725,8.9398,5084,1582.4000,12.1900,871.0000,871,864,3.6199,529.0380,694,5.0000,0,5,10.0000,0,180,158,2055.8808,376929.0783,3600.0000
max-pressure,0.24,1,8.113,1875.3084,450.0740,1468.3694,0.8889,647.9670,0.2711,0.6275,25.1238,9395,2102.7000,4.7353,768.0000,768,864,8.0058,721.3349,498,22.0000,0,22,52.0000,0,381,403,1943.3510,1259227.2473,3600.0000
actuated-busiest-10,0.24,1,8.025,1378.8014,330.9123,1007.0668,0.9664,439.7739,0.0475,0.9525,10.1799,2019,1366.1000,6.5232,835.0000,835,864,5.9107,494.2755,601,14.0000,0,14,36.0000,0,316,295,1967.1138,865085.2545,3600.0000
max-pressure-capacity,0.24,1,9.581,1824.0056,437.7613,1419.5101,0.8866,632.0084,0.2838,0.6115,25.8404,9186,1985.1000,4.8378,766.0000,766,864,7.5340,585.5191,503,19.0000,0,19,58.0000,0,378,399,1928.0584,1218549.1899,3600.0000
actuated-busiest-50,0.24,1,11.991,1980.0862,475.2207,1461.4710,0.8403,700.1877,0.0419,0.9581,9.4876,9608,889.9000,4.4315,726.0000,726,864,5.9814,400.3630,530,22.0000,0,22,104.0000,0,403,415,1792.5630,1255130.4834,3600.0000
random,0.2,10,6.832,3430.8520,722.3849,2725.8453,0.6306,1513.0422,0,0.8304,29.7363,8185,1879.2000,2.2141,478.0000,478,758,9.0842,745.5973,257,42.0000,0,42,168.0000,0,583,653,1355.5362,2050983.5327,3600.0000
actuated-quietest-50,0.24,1,9.629,1434.5968,344.3032,1038.4173,0.9491,459.2608,0.0069,0.9931,7.3513,10920,1149.3000,6.3008,820.0000,820,864,5.6953,474.8653,611,13.0000,0,13,59.0000,0,315,287,1944.2329,892909.9806,3600.0000
actuated-quietest-75,0.24,1,10.553,1787.2034,428.9288,1387.9696,0.9282,612.6968,0.0123,0.9877,7.8385,15781,1551.2000,4.9661,802.0000,802,864,6.9455,471.9545,534,18.0000,0,18,57.0000,0,389,376,1946.8805,1192847.5207,3600.0000
actuated-quietest-90,0.24,1,11.736,1928.5980,462.8635,1445.6985,0.8565,684.5883,0.0190,0.9810,8.0779,18587,1043.3000,4.5189,740.0000,740,864,6.1266,430.4941,542,20.0000,0,20,100.0000,0,391,395,1814.2346,1242003.8380,3600.0000
all-green,0.24,1,0.290,285.0822,68.4197,17.3923,1.0035,6.9037,0,0,0,0,453.6000,30.4756,867.0000,867,864,0.0132,273.7344,797,3.0000,0,3,0,0,70,64,2041.9043,14096.7335,3600.0000
actuated-anywhere-10,0.24,1,8.340,1388.4583,333.2300,1002.5868,0.9479,443.3419,0.0008,0.9992,7.2305,2470,1152.0000,6.4818,819.0000,819,864,5.6889,472.3418,608,13.0000,0,13,53.0000,0,307,286,1942.8918,861365.3371,3600.0000
actuated-anywhere-50,0.24,1,7.476,1496.3363,359.1207,1119.7672,0.9063,506.8800,0.0118,0.9882,7.9687,10674,1077.2000,5.8170,783.0000,783,864,5.6485,437.5845,588,13.0000,0,13,56.0000,0,319,331,1898.5570,962340.5768,3600.0000
actuated-anywhere-25,0.24,1,9.171,1762.1425,422.9142,1373.4122,0.9271,616.5791,0.0616,0.9384,9.8556,4821,1335.8000,4.9399,801.0000,801,864,6.9171,483.2590,542,15.0000,0,15,60.0000,0,393,381,1914.8155,1180635.2313,3600.0000
actuated-truncating,0.24,2,1.522,497.4739,121.4666,180.5351,0.9681,74.7495,0,0.9672,7.1304,22416,556.8000,19.2602,851.0000,851,879,1.9506,335.3876,767,12.0000,0,12,17.0000,0,108,107,2074.1945,155045.0911,3600.0000
fixed-time,0.24,2,8.284,1486.0394,362.8413,1098.9436,0.9477,464.5385,0,0,0,0,1409.9000,6.2412,833.0000,833,879,5.7141,538.3311,608,20.0000,0,20,40.0000,0,337,323,2063.1263,958401.6319,3600.0000
actuated,0.24,2,12.144,2071.2755,505.7364,1534.9837,0.8248,723.9272,0.0267,0.9733,8.5050,20299,1974.3000,4.3061,725.0000,725,879,6.3420,492.9331,526,29.0000,0,29,113.0000,0,428,440,1850.9922,1339983.6716,3600.0000
actuated-capped,0.24,2,13.019,1802.6430,440.1453,1357.0519,0.8874,612.8095,0.0240,0.9738,8.4384,20394,2035.0000,4.9653,780.0000,780,879,6.1717,501.5583,557,26.0000,0,26,90.0000,0,394,377,1932.7079,1184381.6778,3600.0000
actuated-busiest-25,0.24,2,5.523,770.3349,188.0901,445.0341,0.9704,185.8115,0.0379,0.9621,9.1232,5016,1535.0000,12.0825,853.0000,853,879,3.6303,517.5862,708,13.0000,0,13,19.0000,0,168,162,2081.3875,386745.7480,3600.0000
max-pressure,0.24,2,11.854,1818.4603,444.0074,1363.5020,0.8225,621.9050,0.2773,0.6338,24.4951,9594,2220.6000,4.9041,723.0000,723,879,6.5124,619.7220,486,27.0000,0,27,85.0000,0,353,397,1912.8166,1189590.1879,3600.0000
longest-queue,0.24,2,12.019,2032.8283,496.3489,1576.2814,0.7668,730.0240,0.2795,0.6198,25.5991,9258,2201.7000,4.2754,674.0000,674,879,7.8969,571.2827,410,25.0000,0,25,84.0000,0,396,492,1885.2999,1376314.1233,3600.0000
max-pressure-capacity,0.24,2,11.392,1235.2774,301.6136,876.5031,0.8862,382.4976,0.2587,0.6514,24.7138,9520,1475.0000,7.2779,779.0000,779,879,5.4888,510.7712,593,18.0000,0,18,37.0000,0,246,291,1997.5317,764051.1582,3600.0000
actuated-busiest-10,0.24,2,10.038,1454.4034,355.1168,1026.1177,0.9408,437.7648,0.0480,0.9520,9.8255,2062,1159.9000,6.5444,827.0000,827,879,5.6729,491.9073,600,20.0000,0,20,58.0000,0,333,307,2044.4711,894997.3965,3600.0000
actuated-busiest-50,0.24,2,11.514,2415.2837,589.7318,1838.8285,0.7327,908.9776,0.0733,0.9267,10.9316,8757,2130.7000,3.5260,644.0000,644,879,6.9416,576.0624,441,34.0000,0,34,138.0000,0,458,521,1765.5865,1604878.6131,3600.0000
actuated-quietest-50,0.24,2,9.502,1512.3772,369.2721,1094.1560,0.9181,469.3892,0.0064,0.9936,7.3427,10926,1183.6000,6.1898,807.0000,807,879,5.5453,506.8886,595,22.0000,0,22,65.0000,0,332,317,2033.6212,954559.8950,3600.0000
random,0.24,1,8.243,4885.0477,1172.4114,3849.4039,0.5243,2302.5963,0,0.7941,29.5323,8228,2862.4000,1.4907,453.0000,453,864,11.9749,936.4601,183,59.0000,0,59,360.0000,0,952,944,1434.4946,3303062.0632,3600.0000
actuated-quietest-75,0.24,2,10.761,1782.3780,435.1973,1361.6178,0.9067,590.6838,0.0124,0.9876,7.8553,15769,1879.4000,5.1208,797.0000,797,879,6.5140,519.0831,544,24.0000,0,24,56.0000,0,385,387,2012.1220,1188527.9165,3600.0000
actuated-anywhere-10,0.24,2,8.519,1494.7694,364.9729,1115.3420,0.9272,475.3602,0.0259,0.9741,8.1058,2313,1179.2000,6.1267,815.0000,815,879,5.8885,505.4626,599,23.0000,0,23,42.0000,0,327,326,2046.0207,972596.7556,3600.0000
actuated-quietest-90,0.24,2,11.480,1922.9926,469.5307,1399.7608,0.7964,668.6426,0.0233,0.9767,8.3360,18258,2160.8000,4.6114,700.0000,700,879,5.5335,508.2346,509,27.0000,0,27,115.0000,0,391,428,1826.5102,1221282.5116,3600.0000
all-green,0.24,2,1.630,440.5479,107.5671,124.0856,0.9647,50.8564,0,0,0,0,464.5000,22.1796,848.0000,848,879,0.0893,281.3404,780,12.0000,0,12,18.0000,0,92,93,2072.7741,105413.8543,3600.0000
actuated-anywhere-50,0.24,2,8.883,1421.7462,347.1430,1023.8281,0.9488,435.0117,0.0109,0.9891,7.9921,10650,1483.3000,6.5784,834.0000,834,879,5.4936,509.9428,612,21.0000,0,21,42.0000,0,313,295,2052.5847,892898.2966,3600.0000
actuated-anywhere-25,0.24,2,7.615,1613.7232,394.0174,1207.9875,0.9158,520.5069,0.0517,0.9483,9.6004,4895,2101.7000,5.6888,805.0000,805,879,6.2193,562.3742,559,23.0000,0,23,48.0000,0,346,349,2024.9887,1054020.5072,3600.0000
actuated-truncating,0.24,3,3.031,461.6841,113.7538,137.3378,0.9718,56.1672,0,0.9655,7.1303,22419,589.2000,21.4169,862.0000,862,887,1.9415,335.6949,777,10.0000,0,10,18.0000,0,103,100,2108.6984,118439.7464,3600.0000
fixed-time,0.24,3,6.138,1444.9291,356.0145,1025.5423,0.9245,447.8318,0,0,0,0,1117.1000,6.4286,820.0000,820,887,5.7150,494.0778,609,21.0000,0,21,54.0000,0,311,303,2015.5869,902643.9192,3600.0000
max-pressure,0.24,3,8.951,1096.5979,270.1895,781.7836,0.9098,341.8727,0.2627,0.6575,24.3781,9613,1925.9000,7.9344,807.0000,807,887,5.9138,533.8862,623,12.0000,0,12,18.0000,0,220,270,2013.7658,688451.6645,3600.0000
actuated,0.24,3,2.985,1767.7426,435.5521,1272.6400,0.8523,590.7739,0.0264,0.9736,8.4974,20309,1838.1000,5.1211,756.0000,756,887,5.8566,504.2052,561,25.0000,0,25,95.0000,0,362,373,1897.7023,1121112.9636,3600.0000
max-pressure-capacity,0.24,3,11.265,1148.5538,282.9909,822.0248,0.8805,365.8632,0.2671,0.6557,25.3593,9315,2010.7000,7.5359,781.0000,781,887,5.8526,531.0539,597,18.0000,0,18,20.0000,0,219,287,1974.5218,722404.9224,3600.0000
actuated-capped,0.24,3,1.650,1674.1041,412.4806,1233.4514,0.8703,557.9948,0.0240,0.9733,8.4639,20333,1854.8000,5.3717,772.0000,772,887,6.3412,514.7193,571,22.0000,0,22,73.0000,0,348,368,1948.2031,1087087.1632,3600.0000
actuated-busiest-25,0.24,3,-1.193,616.5994,151.9233,297.4007,0.9425,125.1111,0.0313,0.9687,9.2304,4985,1061.6000,15.1722,836.0000,836,887,2.8886,480.1391,731,11.0000,0,11,18.0000,0,121,143,2078.8765,260090.5060,3600.0000
longest-queue,0.24,3,9.160,1444.8251,355.9889,1076.7093,0.8534,486.8316,0.2676,0.6401,25.2578,9353,1917.0000,6.0117,757.0000,757,887,7.1417,536.9848,538,26.0000,0,26,35.0000,0,284,353,1944.4887,946638.5355,3600.0000
actuated-busiest-10,0.24,3,3.757,1364.4831,336.1935,936.9593,0.9109,414.0420,0.0375,0.9625,9.9068,2052,1012.5000,6.8399,808.0000,808,887,5.3186,480.3776,607,22.0000,0,22,60.0000,0,283,280,1989.6075,823781.0922,3600.0000
random,0.24,2,8.413,4333.6357,1058.1294,3369.7227,0.5700,1912.9753,0,0.7961,29.5497,8226,2230.3000,1.7773,501.0000,501,879,10.3795,846.2633,210,49.0000,0,49,322.0000,0,864,871,1538.2237,2942583.9153,3600.0000
actuated-busiest-50,0.24,3,-0.418,1686.2842,415.4817,1165.6970,0.8501,545.7532,0.0347,0.9653,9.0729,9855,1846.5000,5.4720,754.0000,754,887,5.5547,490.6919,577,21.0000,0,21,103.0000,0,335,344,1882.1947,1027213.8597,3600.0000
actuated-quietest-50,0.24,3,4.255,1362.0486,335.5936,945.5689,0.9290,410.6124,0.0068,0.9932,7.3545,10917,1081.9000,6.8863,824.0000,824,887,5.4498,475.9381,609,21.0000,0,21,56.0000,0,298,284,2025.9519,831881.0832,3600.0000
actuated-anywhere-10,0.24,3,7.219,1472.7576,362.8711,1024.0669,0.8918,449.5622,0.0020,0.9980,7.2820,2459,931.3000,6.4094,791.0000,791,887,5.5149,460.7117,596,21.0000,0,21,62.0000,0,302,315,2004.9277,901339.7050,3600.0000
all-green,0.24,3,3.747,406.1772,100.0776,83.8629,0.9651,33.7768,0,0,0,0,473.7000,24.8209,856.0000,856,887,0.0604,280.5011,788,10.0000,0,10,18.0000,0,86,89,2102.5863,71018.6549,3600.0000
actuated-quietest-75,0.24,3,4.306,1583.5843,390.1776,1161.0823,0.8895,518.5131,0.0131,0.9869,7.8441,15783,2135.5000,5.7081,789.0000,789,887,6.2524,509.2370,560,22.0000,0,22,61.0000,0,340,355,1973.0140,1023033.5763,3600.0000
actuated-anywhere-50,0.24,3,5.937,1463.1732,360.5096,1049.7490,0.9064,465.6368,0.0142,0.9858,8.1339,10556,1175.2000,6.2294,804.0000,804,887,5.6292,484.6766,598,20.0000,0,20,60.0000,0,310,313,1985.3464,924450.3040,3600.0000
actuated-anywhere-25,0.24,3,7.582,1656.1159,408.0486,1236.8437,0.8929,552.1749,0.0648,0.9352,10.0405,4768,2176.1000,5.4189,792.0000,792,887,6.6571,528.7550,547,22.0000,0,22,55.0000,0,357,375,1973.6857,1089819.7678,3600.0000
actuated-quietest-90,0.24,3,3.152,2079.7709,512.4324,1501.0948,0.7125,776.2230,0.0296,0.9704,8.5318,18014,2047.0000,4.0534,632.0000,632,887,6.0002,520.7822,484,28.0000,0,28,147.0000,0,374,454,1703.9304,1322629.9951,3600.0000
actuated-truncating,0.24,4,0.788,342.7527,83.3079,71.2317,0.9954,29.2238,0,0.9659,7.1297,22416,588.0000,25.5519,871.0000,871,875,1.8929,337.5280,794,2.0000,0,2,0,0,77,79,2109.4839,61647.1982,3600.0000
fixed-time,0.24,4,10.164,1359.6207,330.4634,965.6597,0.9097,430.8536,0,0,0,0,1011.1000,6.6328,796.0000,796,875,5.4016,504.9042,619,10.0000,0,10,62.0000,0,288,295,1951.8388,840956.7525,3600.0000
actuated-busiest-25,0.24,4,4.154,793.7683,192.9298,532.0168,0.9417,230.5672,0.0439,0.9561,9.6089,4878,1454.6000,10.5089,824.0000,824,875,4.2983,515.6581,666,4.0000,0,4,1.0000,0,161,207,2011.2599,463730.5067,3600.0000
actuated-capped,0.24,4,9.018,1802.9537,438.2179,1369.3899,0.9189,628.2481,0.0239,0.9734,8.4569,20378,1050.8000,4.8631,804.0000,804,875,6.2478,426.9920,553,15.0000,0,15,85.0000,0,413,384,1899.2313,1193188.4974,3600.0000
actuated,0.24,4,10.093,2492.7351,605.8731,1921.6883,0.7737,952.1031,0.0352,0.9648,8.8020,19890,2131.9000,3.3836,677.0000,677,875,7.3295,482.3432,440,25.0000,0,25,149.0000,0,522,546,1756.0581,1671948.3975,3600.0000
actuated-busiest-10,0.24,4,10.509,1520.6733,369.6081,1115.8896,0.9326,491.6379,0.0714,0.9286,11.2934,1891,1211.4000,5.9637,816.0000,816,875,5.8935,496.7095,608,11.0000,0,11,62.0000,0,338,324,1978.1208,972519.1413,3600.0000
max-pressure,0.24,4,9.694,2003.2591,486.9032,1621.7985,0.9177,719.1991,0.2767,0.6099,25.0306,9421,1548.6000,4.3290,803.0000,803,875,8.7568,538.2855,488,20.0000,0,20,46.0000,0,459,465,1963.4979,1412145.9129,3600.0000
longest-queue,0.24,4,10.508,2021.1553,491.2530,1595.2743,0.8949,707.9083,0.2819,0.6038,25.4561,9305,2018.9000,4.3897,783.0000,783,875,8.4027,622.4168,477,12.0000,0,12,76.0000,0,434,438,1964.7318,1390849.8543,3600.0000
max-pressure-capacity,0.24,4,11.059,2049.5707,498.1596,1652.6873,0.9154,731.4076,0.2719,0.6211,25.1702,9382,1484.0000,4.2672,801.0000,801,875,9.0680,490.1768,500,15.0000,0,15,61.0000,0,460,458,1969.6715,1440632.7471,3600.0000
random,0.24,3,8.858,4058.5570,999.9834,3129.1877,0.5592,1896.8554,0,0.7953,29.5051,8242,2518.5000,1.7918,496.0000,496,887,10.1633,806.8914,222,58.0000,0,58,297.0000,0,820,856,1453.0741,2756271.4584,3600.0000
all-green,0.24,4,1.046,286.5189,69.6400,16.4870,0.9909,6.5237,0,0,0,0,495.2000,30.6381,867.0000,867,875,0.0118,281.9057,806,2.0000,0,2,0,0,61,67,2110.8322,13770.4904,3600.0000
actuated-quietest-50,0.24,4,8.890,1284.8939,312.3006,899.5613,0.9211,399.5560,0.0071,0.9929,7.3726,10905,1033.8000,7.0390,806.0000,806,875,5.4656,486.0002,623,11.0000,0,11,50.0000,0,275,283,1959.8903,783085.8747,3600.0000
actuated-busiest-50,0.24,4,11.031,2624.9742,638.0146,2001.6907,0.7623,986.2229,0.0780,0.9220,10.9806,8732,1964.9000,3.2779,667.0000,667,875,8.0654,494.5584,435,28.0000,0,28,168.0000,0,536,548,1765.9427,1741613.0504,3600.0000
actuated-anywhere-10,0.24,4,10.769,1298.9366,315.7138,902.3829,0.9211,402.1729,0.0033,0.9967,7.3342,2450,1044.6000,7.0024,806.0000,806,875,5.0444,482.5913,630,11.0000,0,11,55.0000,0,275,278,1954.2418,785943.1135,3600.0000
actuated-quietest-75,0.24,4,10.823,1711.0137,415.8714,1314.2053,0.9280,585.8336,0.0127,0.9873,7.8594,15750,1339.0000,5.1587,812.0000,812,875,6.7126,462.7056,551,11.0000,0,11,59.0000,0,386,379,1955.5675,1145637.1439,3600.0000
actuated-anywhere-50,0.24,4,10.645,1373.1344,333.7479,1008.0740,0.9303,446.2310,0.0120,0.9880,7.9342,10709,1037.7000,6.4494,814.0000,814,875,5.4541,463.2810,616,10.0000,0,10,51.0000,0,303,303,1967.3199,877879.0917,3600.0000
actuated-anywhere-25,0.24,4,12.111,1626.1435,395.2432,1258.7126,0.9337,553.5328,0.0510,0.9490,9.4987,4937,1467.2000,5.4081,817.0000,817,875,6.6711,491.1767,557,11.0000,0,11,41.0000,0,371,377,1981.5442,1096849.7968,3600.0000
actuated-quietest-90,0.24,4,9.171,2242.6384,545.0857,1697.1029,0.8823,785.9196,0.0311,0.9689,8.5816,17948,2154.5000,4.0084,772.0000,772,875,7.8365,546.4487,513,20.0000,0,20,121.0000,0,483,445,1881.5846,1478774.2566,3600.0000
actuated-truncating,0.24,5,0.912,352.5802,83.5419,74.4569,1.0199,30.1734,0,0.9645,7.1289,22423,573.5000,25.3369,870.0000,870,853,1.9365,339.4295,777,2.0000,0,2,0,0,93,74,2083.6222,62870.0327,3600.0000
fixed-time,0.24,5,8.004,1265.4968,299.8524,892.8962,0.9543,376.7315,0,0,0,0,857.2000,7.3630,814.0000,814,853,5.4556,457.1865,593,14.0000,0,14,39.0000,0,293,279,2010.6082,757459.3855,3600.0000
actuated-busiest-25,0.24,5,5.173,777.0277,184.1124,478.9717,1.0070,193.7915,0.0460,0.9540,9.5697,4869,1391.0000,11.7708,859.0000,859,853,4.4607,521.1796,663,8.0000,0,8,0,0,199,185,2096.9612,406373.3198,3600.0000
actuated-capped,0.24,5,2.047,1691.4013,400.7681,1244.1578,0.8687,567.5549,0.0222,0.9757,8.3443,20507,1760.6000,5.2959,741.0000,741,853,5.5217,455.1866,530,15.0000,0,15,80.0000,0,357,374,1861.0210,1056231.5025,3600.0000
actuated,0.24,5,6.453,2063.3233,488.8930,1573.6388,0.8218,737.1164,0.0286,0.9714,8.5915,20165,2227.6000,4.2392,701.0000,701,853,6.1747,489.6204,495,20.0000,0,20,100.0000,0,420,452,1811.9204,1335596.2804,3600.0000
longest-queue,0.24,5,8.190,1642.5973,389.2043,1279.5996,0.8792,566.9524,0.2783,0.6217,25.4872,9286,1143.4000,5.3025,750.0000,750,853,7.4407,432.8628,492,15.0000,0,15,45.0000,0,353,396,1915.2686,1085866.1491,3600.0000
max-pressure-capacity,0.24,5,8.310,1609.5565,381.3755,1249.6837,0.9144,543.6182,0.2718,0.6316,25.4074,9305,1376.7000,5.4914,780.0000,780,853,7.1748,448.1666,503,14.0000,0,14,40.0000,0,365,384,1951.4031,1060818.2883,3600.0000
actuated-busiest-10,0.24,5,13.806,1326.0641,314.2035,968.9535,0.9343,412.8515,0.0370,0.9630,9.6246,2081,990.6000,6.8577,797.0000,797,853,5.5682,456.4016,580,15.0000,0,15,42.0000,0,305,304,1991.1399,822045.1374,3600.0000
max-pressure,0.24,5,7.398,1794.5409,425.2065,1426.6531,0.9121,622.0087,0.2751,0.6212,25.0837,9385,1567.9000,4.9048,778.0000,778,853,7.9991,490.0710,486,19.0000,0,19,42.0000,0,402,416,1946.7214,1210877.6850,3600.0000
actuated-busiest-50,0.24,5,4.901,1950.5203,462.1649,1419.1067,0.8347,659.6257,0.0453,0.9547,9.6886,9474,2112.9000,4.6643,712.0000,712,853,5.6084,471.3975,524,24.0000,0,24,106.0000,0,403,414,1824.7530,1203654.0834,3600.0000
actuated-quietest-50,0.24,5,9.377,1266.0224,299.9770,894.3903,0.9578,373.6929,0.0069,0.9931,7.3596,10912,820.1000,7.4116,817.0000,817,853,5.3627,435.9307,590,13.0000,0,13,42.0000,0,299,280,2030.5092,758786.9061,3600.0000
actuated-quietest-75,0.24,5,6.705,1611.7087,381.8854,1219.8698,0.9238,522.5583,0.0127,0.9873,7.8496,15767,827.2000,5.6721,788.0000,788,853,6.7485,411.5989,527,14.0000,0,14,58.0000,0,364,357,1982.3727,1035905.4052,3600.0000
actuated-anywhere-10,0.24,5,10.696,1357.0122,321.5365,1003.9001,0.9355,428.7849,0.0091,0.9909,7.5466,2412,839.7000,6.6557,798.0000,798,853,5.5422,444.1019,581,13.0000,0,13,42.0000,0,311,311,1987.6741,852284.5473,3600.0000
random,0.24,4,5.375,4069.4735,989.1081,3234.1549,0.6789,1759.1576,0,0.8121,29.4385,8248,2397.3000,1.9235,594.0000,594,875,10.2206,944.7549,273,36.0000,0,36,270.0000,0,816,791,1599.8038,2814307.1379,3600.0000
all-green,0.24,5,0.524,293.6662,69.5826,18.5271,1.0141,7.3186,0,0,0,0,479.5000,30.3616,865.0000,865,853,0.0125,282.2845,787,2.0000,0,2,0,0,78,64,2073.0923,15172.0474,3600.0000
actuated-anywhere-50,0.24,5,9.362,1389.3211,329.1919,989.4777,0.9426,419.9115,0.0135,0.9865,8.0471,10619,930.6000,6.7667,804.0000,804,853,5.3557,443.8562,592,14.0000,0,14,48.0000,0,314,301,1999.5704,839642.6725,3600.0000
actuated-quietest-90,0.24,5,6.047,1930.1080,457.3284,1446.0223,0.8581,665.6503,0.0221,0.9779,8.2654,18339,1619.5000,4.6281,732.0000,732,853,5.9935,474.9298,513,16.0000,0,16,97.0000,0,407,415,1845.5046,1228460.7560,3600.0000
actuated-anywhere-25,0.24,5,8.274,1561.1943,369.9163,1168.2165,0.9426,498.6020,0.0518,0.9482,9.5918,4907,1240.5000,5.8945,804.0000,804,853,6.3337,483.9826,534,13.0000,0,13,45.0000,0,354,345,1989.6889,992062.8451,3600.0000
actuated-truncating,0.24,6,-2.350,370.1327,89.0375,78.6655,0.9885,31.2479,0,0.9652,7.1338,22407,606.4000,25.0702,856.0000,856,866,1.9678,350.6104,772,5.0000,0,5,0,0,85,90,2136.3843,66757.6085,3600.0000
fixed-time,0.24,6,7.459,1448.7239,348.4986,1059.4275,0.8984,453.4438,0,0,0,0,1053.7000,6.3617,778.0000,778,866,5.8798,495.5225,579,17.0000,0,17,39.0000,0,295,327,2011.2836,912004.0985,3600.0000
longest-queue,0.24,6,3.395,803.5479,193.2979,525.0586,0.9111,226.5391,0.2624,0.6670,25.0553,9408,2022.3000,10.6285,789.0000,789,866,4.8393,537.4046,637,9.0000,0,9,0,0,154,222,1994.2847,451783.3793,3600.0000
actuated-capped,0.24,6,7.073,1423.5719,342.4481,1058.9998,0.9215,450.9269,0.0201,0.9781,8.2963,20587,1568.4000,6.3892,798.0000,798,866,5.8591,496.8448,567,18.0000,0,18,38.0000,0,317,329,2020.6190,911151.4653,3600.0000
actuated,0.24,6,10.898,2228.7726,536.1436,1670.8605,0.7390,818.4187,0.0404,0.9596,9.1608,19392,2019.8000,3.8682,640.0000,640,866,6.3007,497.8898,461,30.0000,0,30,121.0000,0,424,499,1756.1550,1437270.0721,3600.0000
max-pressure,0.24,6,6.879,1390.5219,334.4978,1063.2077,0.9469,445.9567,0.2613,0.6322,24.3698,9627,2029.6000,6.4459,820.0000,820,866,7.0709,568.8381,543,20.0000,0,20,16.0000,0,328,338,2049.5191,913996.8485,3600.0000
actuated-busiest-25,0.24,6,1.846,792.7060,190.6898,483.3637,0.9931,198.2941,0.0352,0.9648,9.6171,4855,1765.2000,11.5877,860.0000,860,866,3.5594,644.1903,673,8.0000,0,8,12.0000,0,190,176,2098.0805,416036.9786,3600.0000
max-pressure-capacity,0.24,6,8.807,1335.5976,321.2854,1014.9699,0.9076,437.3030,0.2651,0.6392,25.4444,9310,1653.1000,6.5485,786.0000,786,866,6.9133,520.8669,541,21.0000,0,21,18.0000,0,294,335,1993.5536,871787.0731,3600.0000
actuated-busiest-10,0.24,6,6.007,1542.5604,371.0715,1146.7837,0.8764,496.1617,0.1127,0.8873,14.0766,1624,1288.9000,5.9158,759.0000,759,866,5.9298,523.4044,562,19.0000,0,19,50.0000,0,303,341,1988.2600,986498.4500,3600.0000
actuated-quietest-50,0.24,6,6.141,1319.7548,317.4744,948.3008,0.9180,404.1472,0.0069,0.9931,7.3546,10917,1007.1000,6.9681,795.0000,795,866,5.8689,469.1055,595,16.0000,0,16,35.0000,0,278,298,2017.9327,815541.9258,3600.0000
actuated-busiest-50,0.24,6,11.443,1763.2157,424.1513,1325.8524,0.8591,589.2169,0.0508,0.9492,9.9782,9290,1686.6000,5.1306,744.0000,744,866,5.9605,514.3403,529,22.0000,0,22,70.0000,0,372,402,1936.0853,1140774.1908,3600.0000
all-green,0.24,6,-2.021,313.1599,75.3324,22.1935,1,8.3377,0,0,0,0,511.7000,29.9670,866.0000,866,866,0.0112,296.1953,792,5.0000,0,5,0,0,75,70,2143.1060,17868.6437,3600.0000
actuated-quietest-75,0.24,6,7.620,1545.7649,371.8423,1187.4573,0.9203,505.6886,0.0122,0.9878,7.8211,15799,2223.9000,5.8239,797.0000,797,866,6.8528,522.6444,541,19.0000,0,19,26.0000,0,336,360,2021.6562,1022328.4275,3600.0000
actuated-anywhere-10,0.24,6,6.997,1355.4853,326.0695,979.1372,0.9238,415.2282,0.0029,0.9971,7.3213,2454,1200.3000,6.8220,800.0000,800,866,5.9397,495.5381,593,19.0000,0,19,36.0000,0,281,292,2026.8784,841616.9546,3600.0000
actuated-quietest-90,0.24,6,11.646,1890.9480,454.8781,1397.2097,0.8060,651.3427,0.0255,0.9745,8.4274,18146,1831.7000,4.7137,698.0000,698,866,6.0723,509.1647,513,23.0000,0,23,98.0000,0,370,417,1844.9333,1201683.8629,3600.0000
random,0.24,5,9.256,4456.5792,1055.9617,3589.9910,0.6823,1859.2881,0,0.7952,29.4538,8248,2723.8000,1.8257,582.0000,582,853,11.7083,1059.4244,201,41.0000,0,41,263.0000,0,912,879,1637.9797,3045476.1376,3600.0000
actuated-anywhere-50,0.24,6,6.469,1467.4532,353.0040,1097.3666,0.9007,469.3517,0.0171,0.9829,8.3517,10387,1367.2000,6.1874,780.0000,780,866,5.9619,512.7396,579,18.0000,0,18,37.0000,0,297,328,2011.2822,943998.6601,3600.0000
actuated-anywhere-25,0.24,6,9.156,1659.1936,399.1282,1282.6625,0.9180,545.2807,0.0698,0.9302,10.4340,4645,2213.2000,5.4732,795.0000,795,866,7.0523,557.4807,533,16.0000,0,16,43.0000,0,361,373,2024.8577,1104115.7583,3600.0000
actuated-truncating,0.24,7,0.424,358.9879,87.3537,74.6861,0.9989,30.2222,0,0.9647,7.1316,22412,576.5000,25.2601,875.0000,875,876,1.8886,344.0168,791,2.0000,0,2,0,0,86,85,2155.5462,65145.4465,3600.0000
fixed-time,0.24,7,6.192,1374.8314,334.5423,988.8288,0.9258,420.1332,0,0,0,0,895.2000,6.7581,811.0000,811,876,5.5177,485.4105,612,11.0000,0,11,58.0000,0,301,297,2052.4793,862314.7909,3600.0000
actuated-busiest-25,0.24,7,4.124,923.5081,224.7203,612.9681,0.9977,248.0068,0.0436,0.9564,9.5055,4910,1547.7000,9.9879,874.0000,874,876,4.3214,511.9523,667,6.0000,0,6,12.0000,0,225,209,2157.6200,535104.4573,3600.0000
longest-queue,0.24,7,11.201,1864.3635,453.6618,1430.4892,0.9498,593.0813,0.2787,0.6096,25.0635,9429,1527.6000,5.1025,832.0000,832,876,7.0563,560.6172,534,15.0000,0,15,61.0000,0,425,393,2103.5040,1247548.9054,3600.0000
actuated-capped,0.24,7,8.015,2046.9065,498.0806,1595.7973,0.8402,723.0482,0.0272,0.9675,8.6164,20140,1179.4000,4.3087,736.0000,736,876,6.9086,438.3156,499,15.0000,0,15,90.0000,0,430,465,1926.5929,1393019.4560,3600.0000
max-pressure,0.24,7,7.537,1977.9862,481.3100,1580.7477,1.0594,616.3674,0.2581,0.6212,24.1305,9689,2010.1000,4.9372,928.0000,928,876,8.4606,640.7896,518,16.0000,0,16,33.0000,0,502,401,2234.4838,1377263.0480,3600.0000
actuated-busiest-10,0.24,7,6.397,1413.4651,343.9432,1031.4581,0.9304,436.2581,0.0700,0.9300,11.1791,1899,989.3000,6.5588,815.0000,815,876,5.8103,485.7367,607,11.0000,0,11,55.0000,0,315,310,2060.8177,899048.3201,3600.0000
actuated,0.24,7,14.239,2747.1857,668.4819,2141.4901,0.7055,1080.4010,0.0420,0.9580,9.2265,19313,2088.2000,3.0184,618.0000,618,876,7.4520,510.4278,421,25.0000,0,25,168.0000,0,547,612,1727.9999,1866932.9463,3600.0000
max-pressure-capacity,0.24,7,9.158,2639.4321,642.2618,2083.2712,0.9110,885.0030,0.2712,0.6149,25.1929,9372,2625.4000,3.6074,798.0000,798,876,9.8081,811.1919,421,44.0000,0,44,78.0000,0,555,511,2045.7583,1810502.2611,3600.0000
random,0.24,6,2.391,3734.1485,898.2702,2996.6869,0.6155,1612.1786,0,0.8007,29.5286,8232,2555.3000,2.0870,533.0000,533,866,9.8356,874.9689,225,45.0000,0,45,212.0000,0,740,816,1599.7932,2579152.4613,3600.0000
actuated-quietest-50,0.24,7,5.094,1350.0914,328.5223,959.3015,0.9326,409.9070,0.0068,0.9932,7.3611,10911,1140.0000,6.8889,817.0000,817,876,5.5040,503.9570,625,9.0000,0,9,55.0000,0,299,294,2042.3330,837166.6430,3600.0000
actuated-anywhere-10,0.24,7,4.189,1294.9976,315.1161,901.0995,0.9304,385.2318,0.0020,0.9980,7.2732,2460,1045.8000,7.2328,815.0000,815,876,5.2701,495.4997,621,8.0000,0,8,61.0000,0,279,271,2041.1263,786306.7212,3600.0000
actuated-busiest-50,0.24,7,10.288,2861.6215,696.3279,2225.7378,0.7477,1080.2319,0.0865,0.9135,11.6759,8382,1416.9000,3.0183,655.0000,655,876,8.0068,501.2241,395,29.0000,0,29,165.0000,0,592,619,1796.0965,1940200.6298,3600.0000
actuated-quietest-75,0.24,7,6.880,1795.7732,436.9715,1388.7044,0.9007,602.2989,0.0153,0.9847,7.9750,15619,1602.7000,5.0356,789.0000,789,876,6.8698,506.5618,524,14.0000,0,14,63.0000,0,391,401,2010.8186,1211113.9368,3600.0000
actuated-anywhere-50,0.24,7,7.736,1387.9462,337.7336,981.7315,0.9441,416.7107,0.0152,0.9848,8.2272,10480,1181.4000,6.8021,827.0000,827,876,5.3800,507.8304,629,12.0000,0,12,53.0000,0,304,288,2053.1471,855568.4265,3600.0000
all-green,0.24,7,-0.015,301.5910,73.3871,19.2895,1.0011,7.7306,0,0,0,0,482.7000,30.1493,877.0000,877,876,0.0177,288.2374,805,2.0000,0,2,0,0,74,71,2151.8209,16634.7638,3600.0000
actuated-anywhere-25,0.24,7,6.313,1878.4446,457.0882,1462.7174,0.8961,633.7955,0.0750,0.9250,10.6222,4597,1880.3000,4.8235,785.0000,785,876,7.3469,539.7210,524,13.0000,0,13,65.0000,0,404,417,2013.7669,1276316.3470,3600.0000
actuated-truncating,0.24,8,1.444,360.0599,87.1145,76.6273,1.0011,30.5758,0,0.9644,7.1371,22404,579.1000,25.2400,872.0000,872,871,1.9378,344.3024,779,4.0000,0,4,0,0,93,88,2140.5594,65449.2806,3600.0000
actuated-quietest-90,0.24,7,11.472,2705.6636,658.3781,2093.6682,0.7626,1015.6367,0.0375,0.9625,8.9233,17525,1559.5000,3.1914,668.0000,668,876,8.0549,455.5502,410,25.0000,0,25,158.0000,0,558,583,1796.9117,1825009.4385,3600.0000
fixed-time,0.24,8,10.165,1307.6889,316.3881,940.1618,0.9575,398.7323,0,0,0,0,1080.2000,7.0441,834.0000,834,871,6.0626,496.6942,590,17.0000,0,17,32.0000,0,301,289,2039.5604,813238.6871,3600.0000
longest-queue,0.24,8,11.496,1607.4845,388.9219,1225.1085,0.8117,563.2944,0.2703,0.6305,25.4887,9280,2358.0000,5.3313,707.0000,707,871,7.4257,650.9864,479,30.0000,0,30,43.0000,0,319,410,1876.0647,1056776.7204,3600.0000
max-pressure,0.24,8,9.115,1567.0100,379.1294,1224.2679,0.8634,549.6473,0.2673,0.6282,24.8159,9480,2184.0000,5.4404,752.0000,752,871,7.8765,618.0243,494,29.0000,0,29,29.0000,0,335,396,1922.2975,1056585.6709,3600.0000
actuated-capped,0.24,8,8.775,2303.0358,557.2067,1734.4085,0.7382,859.6259,0.0328,0.9646,8.7639,19927,1935.6000,3.7050,643.0000,643,871,7.1638,443.1354,444,26.0000,0,26,140.0000,0,436,498,1747.1086,1501859.7720,3600.0000
actuated,0.24,8,8.516,2253.6250,545.2521,1724.1298,0.8817,793.4367,0.0408,0.9592,9.1576,19397,1838.4000,3.9746,768.0000,768,871,7.3730,537.3209,494,29.0000,0,29,120.0000,0,486,440,1881.0428,1492488.4526,3600.0000
actuated-busiest-25,0.24,8,1.047,815.2530,197.2459,494.4008,0.9472,206.7881,0.0401,0.9599,9.8282,4786,1658.6000,11.2918,825.0000,825,871,3.4697,577.2061,639,10.0000,0,10,19.0000,0,195,212,2065.5687,427135.1091,3600.0000
max-pressure-capacity,0.24,8,7.832,1913.0032,462.8405,1494.4327,0.8542,658.8762,0.2647,0.6286,25.0550,9406,2394.5000,4.6697,744.0000,744,871,8.1445,768.9860,451,27.0000,0,27,59.0000,0,401,442,1959.2291,1290889.4166,3600.0000
actuated-busiest-10,0.24,8,8.939,1403.1918,339.4945,1019.3689,0.9621,432.0468,0.0626,0.9374,11.7685,1836,1178.0000,6.6142,838.0000,838,871,5.8843,515.0439,576,19.0000,0,19,44.0000,0,335,305,2042.5586,882480.9332,3600.0000
actuated-quietest-50,0.24,8,10.295,1312.1150,317.4589,935.8959,0.9334,403.6533,0.0069,0.9931,7.3655,10912,987.4000,6.9773,813.0000,813,871,5.5986,473.2049,587,15.0000,0,15,40.0000,0,294,297,2007.0931,810169.7347,3600.0000
actuated-quietest-75,0.24,8,10.029,1730.5117,418.6877,1313.1037,0.9162,574.1247,0.0126,0.9874,7.8475,15774,990.5000,5.2446,798.0000,798,871,6.8874,446.1423,523,21.0000,0,21,55.0000,0,384,381,1980.2951,1136936.3281,3600.0000
actuated-busiest-50,0.24,8,8.198,2839.8278,687.0806,2204.2578,0.7830,1093.4035,0.0880,0.9120,11.6311,8417,2323.8000,2.9858,682.0000,682,871,8.5993,613.1245,413,33.0000,0,33,147.0000,0,584,593,1746.1903,1909290.5276,3600.0000
actuated-anywhere-10,0.24,8,7.573,1267.2210,306.5971,904.3720,0.9701,379.1254,0.0049,0.9951,7.4260,2443,1062.5000,7.3230,845.0000,845,871,6.0055,490.1975,597,15.0000,0,15,30.0000,0,293,274,2064.6164,782748.4265,3600.0000
all-green,0.24,8,1.532,300.7041,72.7537,19.5479,1.0034,7.3900,0,0,0,0,487.4000,30.3100,874.0000,874,871,0.0150,286.7365,791,4.0000,0,4,0,0,83,76,2135.6717,15782.5245,3600.0000
random,0.24,7,10.498,4517.5412,1099.2684,3595.2464,0.6404,1936.0738,0,0.7758,29.5918,8219,2944.6000,1.7569,561.0000,561,876,11.6459,1179.3346,185,58.0000,0,58,269.0000,0,902,890,1616.1054,3128899.3226,3600.0000
actuated-anywhere-50,0.24,8,8.367,1342.8870,324.9041,969.6982,0.9300,420.2093,0.0111,0.9889,7.9374,10709,865.5000,6.7612,810.0000,810,871,5.6988,439.6256,590,15.0000,0,15,50.0000,0,300,296,1998.1284,839632.0614,3600.0000
actuated-anywhere-25,0.24,8,10.972,1670.9362,404.2737,1261.0372,0.9346,545.1854,0.0553,0.9447,9.6318,4883,1698.7000,5.4755,814.0000,814,871,7.0569,504.6042,542,22.0000,0,22,56.0000,0,371,350,2001.4498,1091161.2389,3600.0000
actuated-quietest-90,0.24,8,9.101,2103.1475,508.8449,1553.9085,0.8129,741.6228,0.0265,0.9735,8.4701,18079,1574.4000,4.2166,708.0000,708,871,6.7316,452.9739,486,27.0000,0,27,118.0000,0,425,443,1812.7805,1344399.3285,3600.0000
actuated-truncating,0.24,9,-0.281,347.8884,90.3544,72.4349,0.9775,29.7545,0,0.9663,7.1331,22405,581.5000,25.3064,914.0000,914,935,1.8596,341.7086,836,3.0000,0,3,0,0,78,96,2244.5101,66784.1689,3600.0000
fixed-time,0.24,9,7.796,1392.6625,361.7054,1019.2716,0.8706,452.5389,0,0,0,0,1178.2000,6.3692,814.0000,814,935,5.8838,513.3267,622,21.0000,0,21,42.0000,0,301,359,2090.1581,945877.9662,3600.0000
actuated,0.24,9,12.902,1925.2194,500.0222,1423.9561,0.7914,694.7355,0.0291,0.9709,8.6233,20127,1447.4000,4.4584,740.0000,740,935,6.0129,425.5195,534,26.0000,0,26,119.0000,0,403,453,1904.0665,1322822.5070,3600.0000
actuated-busiest-25,0.24,9,7.919,1005.1106,261.0496,693.9600,0.9433,295.7440,0.0496,0.9504,9.8340,4801,1719.7000,8.8157,882.0000,882,935,5.0811,570.3284,669,12.0000,0,12,14.0000,0,236,263,2179.2494,644499.9188,3600.0000
actuated-capped,0.24,9,12.636,1943.0206,504.6456,1453.3148,0.8021,691.5013,0.0311,0.9653,8.7415,19961,1766.6000,4.4764,750.0000,750,935,6.5735,495.3040,527,28.0000,0,28,95.0000,0,402,464,1951.9210,1349756.0360,3600.0000
longest-queue,0.24,9,13.384,2168.9403,563.3220,1710.4218,0.7861,790.4060,0.2679,0.6239,25.0129,9433,2158.2000,3.9865,735.0000,735,935,9.4069,758.7472,428,35.0000,0,35,73.0000,0,446,538,2006.4968,1585947.1378,3600.0000
max-pressure,0.24,9,9.032,1885.3289,489.6618,1476.9475,0.8877,641.7158,0.2607,0.6243,24.3534,9648,1894.2000,4.7711,830.0000,830,935,8.9487,722.0548,509,26.0000,0,26,47.0000,0,426,458,2136.0583,1370742.3174,3600.0000
actuated-busiest-10,0.24,9,6.531,1442.4399,374.6337,1060.0146,0.8888,470.7948,0.0608,0.9392,10.6009,1956,1255.2000,6.1698,831.0000,831,935,6.2230,512.6541,614,21.0000,0,21,42.0000,0,327,368,2090.3140,984108.9947,3600.0000
max-pressure-capacity,0.24,9,10.849,2160.6868,561.1784,1693.4641,0.8257,758.8958,0.2685,0.6233,25.0010,9446,2560.4000,4.1301,772.0000,772,935,9.3413,879.5122,459,32.0000,0,32,75.0000,0,441,497,2070.0578,1570958.2023,3600.0000
actuated-quietest-50,0.24,9,7.192,1423.7550,369.7808,1035.8425,0.8877,458.9579,0.0072,0.9928,7.3725,10905,1052.4000,6.2985,830.0000,830,935,5.8964,494.5708,626,17.0000,0,17,51.0000,0,318,355,2097.3742,962606.4636,3600.0000
random,0.24,8,11.331,4547.1665,1100.1617,3654.2869,0.5373,2190.9489,0,0.7870,29.6486,8207,2809.4000,1.5629,468.0000,468,871,12.1182,997.7045,176,69.0000,0,69,269.0000,0,901,966,1442.0459,3159448.9229,3600.0000
actuated-busiest-50,0.24,9,11.283,2292.4558,595.4017,1722.1732,0.7390,871.5156,0.0829,0.9171,11.2657,8600,1523.7000,3.6581,691.0000,691,935,7.1556,465.6000,460,35.0000,0,35,135.0000,0,471,545,1833.9597,1598324.5081,3600.0000
actuated-anywhere-10,0.24,9,9.986,1342.1906,348.5967,966.4384,0.8866,425.4342,0.0321,0.9679,8.3815,2274,1059.1000,6.6903,829.0000,829,935,5.8943,488.5447,626,16.0000,0,16,47.0000,0,301,344,2110.6783,897954.7997,3600.0000
actuated-quietest-75,0.24,9,11.555,1756.1270,456.1052,1348.8241,0.8588,609.6967,0.0131,0.9869,7.8748,15751,1424.7000,4.9829,803.0000,803,935,7.2435,506.8429,550,27.0000,0,27,46.0000,0,388,447,2053.1583,1251803.7910,3600.0000
actuated-quietest-90,0.24,9,11.240,2272.2290,590.1484,1744.8014,0.7059,896.5461,0.0383,0.9617,8.9705,17477,1265.6000,3.5675,660.0000,660,935,7.0672,441.9960,446,32.0000,0,32,133.0000,0,460,570,1807.2314,1620266.2465,3600.0000
all-green,0.24,9,-0.256,292.3951,75.9415,18.7434,0.9850,7.3918,0,0,0,0,488.2000,30.1721,921.0000,921,935,0.0089,287.4119,856,3.0000,0,3,0,0,65,76,2241.0562,16565.4548,3600.0000
actuated-anywhere-25,0.24,9,9.615,1782.2167,462.8813,1404.6032,0.8695,627.5235,0.0845,0.9155,10.9020,4523,1726.4000,4.8629,813.0000,813,935,7.5219,520.3609,539,21.0000,0,21,41.0000,0,397,457,2080.0691,1305292.1866,3600.0000
actuated-anywhere-50,0.24,9,9.547,1706.2912,443.1618,1283.9003,0.7626,614.0301,0.0341,0.9659,8.9752,9950,1444.9000,4.9556,713.0000,713,935,6.3642,507.3811,529,25.0000,0,25,80.0000,0,336,453,1939.4349,1190871.4783,3600.0000
actuated-truncating,0.24,10,2.681,432.9374,102.9429,116.8111,0.9766,47.2326,0,0.9664,7.1299,22412,569.5000,22.5683,836.0000,836,856,1.9566,348.4873,765,5.0000,0,5,13.0000,0,82,84,2087.2581,98586.6081,3600.0000
fixed-time,0.24,10,2.347,1539.5224,366.0642,1127.1353,0.8984,487.0292,0,0,0,0,1132.2000,6.0052,769.0000,769,856,6.1790,518.3163,565,13.0000,0,13,75.0000,0,319,318,1970.8763,959874.2384,3600.0000
actuated-capped,0.24,10,7.415,2265.5572,538.6992,1705.7119,0.8061,815.4760,0.0274,0.9679,8.5935,20157,1500.5000,3.8799,690.0000,690,856,6.7535,450.0643,470,25.0000,0,25,135.0000,0,447,453,1779.5153,1451152.0946,3600.0000
actuated,0.24,10,6.003,2359.2161,560.9692,1765.0297,0.7839,848.8651,0.0297,0.9703,8.6850,20046,1023.3000,3.7449,671.0000,671,856,6.5484,420.9430,465,31.0000,0,31,135.0000,0,459,478,1767.4436,1500321.1180,3600.0000
actuated-busiest-25,0.24,10,-4.735,1007.3352,239.5219,647.9833,0.9661,266.5459,0.0525,0.9475,10.1449,4701,1778.0000,9.4973,827.0000,827,856,4.3608,620.8503,636,10.0000,0,10,30.0000,0,215,204,2068.4408,551334.4212,3600.0000
actuated-busiest-10,0.24,10,2.538,1722.5901,409.5936,1265.1003,0.8657,560.8486,0.0686,0.9314,10.8648,1939,1372.5000,5.3472,741.0000,741,856,6.2053,531.7766,531,18.0000,0,18,77.0000,0,346,366,1919.7960,1076714.8526,3600.0000
longest-queue,0.24,10,7.525,2081.6945,494.9807,1600.0679,0.9042,684.4786,0.2732,0.6156,25.2774,9358,1999.2000,4.5165,774.0000,774,856,8.3426,618.1411,467,25.0000,0,25,75.0000,0,445,427,1988.8179,1361303.1912,3600.0000
max-pressure,0.24,10,7.157,2360.6030,561.2989,1858.9823,0.9089,809.3427,0.2724,0.6203,24.8870,9459,2544.9000,3.9042,778.0000,778,856,8.9229,750.8214,434,30.0000,0,30,91.0000,0,502,459,1951.7268,1579615.7905,3600.0000
max-pressure-capacity,0.24,10,7.816,2799.5187,665.6633,2152.6943,0.7886,972.8081,0.2827,0.6056,25.6738,9226,2460.7000,3.3173,675.0000,675,856,9.7851,716.2494,362,37.0000,0,37,140.0000,0,550,554,1881.6302,1830465.0935,3600.0000
random,0.24,9,11.923,4154.7059,1079.0694,3185.0989,0.5155,1866.1413,0,0.7928,29.5219,8230,2545.3000,1.8194,482.0000,482,935,10.5938,852.1174,207,61.0000,0,61,327.0000,0,856,921,1584.6115,2957108.9547,3600.0000
all-green,0.24,10,2.367,374.9416,89.1528,60.6414,0.9755,24.2634,0,0,0,0,484.0000,26.5004,835.0000,835,856,0.0394,290.4721,775,5.0000,0,5,13.0000,0,71,74,2082.2795,50523.1066,3600.0000
actuated-quietest-50,0.24,10,-0.064,1506.0593,358.1074,1065.4105,0.8984,463.2723,0.0069,0.9931,7.3631,10914,1089.8000,6.2539,769.0000,769,856,5.5702,500.9665,565,15.0000,0,15,81.0000,0,312,303,1957.3744,906797.3063,3600.0000
actuated-anywhere-10,0.24,10,-0.146,1540.0286,366.1846,1072.4255,0.8820,468.1952,0.0255,0.9745,8.1283,2311,1060.6000,6.2004,755.0000,755,856,5.6143,494.7900,562,16.0000,0,16,82.0000,0,311,314,1948.9414,912484.9056,3600.0000
actuated-busiest-50,0.24,10,9.857,2800.6069,665.9221,2115.6853,0.7395,1045.3776,0.0743,0.9257,10.9006,8774,1672.4000,3.1090,633.0000,633,856,7.9661,486.4221,399,29.0000,0,29,190.0000,0,533,537,1721.9192,1800055.8232,3600.0000
actuated-quietest-75,0.24,10,5.013,1965.6593,467.3901,1507.8666,0.8516,676.1822,0.0161,0.9839,8.0182,15573,1727.3000,4.5643,729.0000,729,856,7.4417,523.3041,483,19.0000,0,19,82.0000,0,399,425,1898.2148,1283539.0187,3600.0000
actuated-anywhere-50,0.24,10,0.098,1560.4745,371.0462,1151.5254,0.8949,497.4650,0.0137,0.9863,8.0774,10598,1045.9000,5.9028,766.0000,766,856,5.8072,479.7120,567,12.0000,0,12,73.0000,0,328,333,1971.6788,980841.1085,3600.0000
actuated-anywhere-25,0.24,10,4.693,2105.2839,500.5897,1630.9968,0.8657,728.8566,0.0942,0.9058,11.3809,4394,1662.1000,4.2784,741.0000,741,856,8.0631,523.3825,469,22.0000,0,22,86.0000,0,442,449,1904.2351,1387914.3655,3600.0000
actuated-quietest-90,0.24,10,9.369,3406.3861,809.9629,2664.9730,0.7231,1324.2678,0.0460,0.9540,9.3775,16998,1898.0000,2.5054,619.0000,619,856,9.3862,547.2985,329,38.0000,0,38,203.0000,0,671,667,1712.8283,2268243.2803,3600.0000
random,0.24,10,5.556,4761.1912,1132.1055,3825.1089,0.5234,2225.7873,0,0.7945,29.7363,8185,2720.1000,1.5393,448.0000,448,856,12.4333,1127.0706,170,54.0000,0,54,289.0000,0,906,971,1462.7629,3255799.1222,3600.0000


==> anc/street-names.csv <==
osmName,transliteration,note
המסגר,HaMasger,"arterial running north to south through the district; the corridor carrying six of the ten worst junctions at 0.20"
הרכב,HaRechev,crosses HaMasger
יד חרוצים,Yad Harutzim,crosses HaMasger
שבח,Shevach,side street off Yad Harutzim
בית עובד,Beit Oved,side street off HaMasger
"ריב""ל",Rival,crosses HaMasger
טברסקי,Tverski,"crosses Yitzhak Sadeh; the junction made three to five times worse by every adaptive strategy"
יצחק שדה,Yitzhak Sadeh,"arterial parallel to HaMasger; the corridor that pays for the HaMasger gain"
יגיע כפיים,Yegia Kapayim,crosses Yad Harutzim
דוד חכמי,David Hachami,crosses Yegia Kapayim

